Explicit equations of the Cartwright-Steger surface

We construct explicit equations of Cartwright-Steger and related surfaces.

==> anc/CSC3Magma <==
FF:=RationalField();
RR<W0,W1,W2,W3,W4,W5,W6,W7>:=PolynomialRing(FF,[1,2,2,2,3,3,3,3]);

Rels:=[-2*W1^2 + W2*W3 + W0*W7, 16*W0^5 + 152*W0^3*W1 + 21*W0*W1^2 + 
2*W0*W2*W3 -
  W0*W3^2 - 16*W2*W5 + 432*W0^2*W6 + 54*W1*W6,
 40*W0^3*W1 - 20*W0*W1^2 + 4*W0*W2^2 + 10*W0*W2*W3 - 108*W3*W4 +
  432*W0^2*W6 + 216*W1*W6 - W1*W7, 8*W0^3*W2 + 68*W0*W1*W2 - 6*W0*W1*W3 -
  432*W0^2*W4 - 216*W1*W4 - 512*W0^2*W5 - 64*W1*W5 + 216*W2*W6 + 108*W3*W6 
-
  W2*W7, -1280*W0^6 - 10624*W0^4*W1 + 7776*W0^2*W1^2 + 320*W1^3 -
  80*W1*W2^2 + 80*W0^2*W3^2 - 48*W1*W3^2 + 3456*W0*W2*W4 - 46656*W4^2 +
  512*W0*W3*W5 - 4096*W5^2 - 34560*W0^3*W6 - 1728*W0*W1*W6 + 128*W0^3*W7 +
  W7^2, 224*W0^4*W1 + 976*W0^2*W1^2 + 48*W1^3 - 18*W1*W2^2 - 2*W1*W3^2 +
  1080*W0*W2*W4 - 11664*W4^2 + 128*W0*W3*W5 - 3456*W0*W1*W6 - 8*W0^3*W7 +
  17*W0*W1*W7 + 54*W6*W7, 64*W0^6 + 640*W0^4*W1 + 209*W0^2*W1^2 + 8*W1^3 -
  W0^2*W2^2 - 4*W1*W2^2 - 4*W0^2*W3^2 + 324*W0*W2*W4 - 2916*W4^2 +
  1728*W0^3*W6 - 108*W0*W1*W6 + 2916*W6^2 - 8*W0^3*W7 + 2*W0*W1*W7,
 -160*W0^6 - 1520*W0^4*W1 - 334*W0^2*W1^2 - 8*W1^3 + W1*W2^2 + 
10*W0^2*W3^2 +
  W1*W3^2 + 1728*W4*W5 - 4320*W0^3*W6 - 1188*W0*W1*W6 + 20*W0^3*W7 +
  4*W0*W1*W7, -32*W0^4*W2 - 256*W0^2*W1*W2 - 34*W1^2*W2 + 2*W2^3 +
  16*W0^4*W3 + 176*W0^2*W1*W3 + 28*W1^2*W3 - W3^3 + 1728*W0^3*W4 +
  1080*W0*W1*W4 + 2048*W0^3*W5 + 512*W0*W1*W5 - 648*W0*W2*W6 - W0*W2*W7 -
  2*W0*W3*W7 + 54*W4*W7 + 16*W5*W7, 32*W0^4*W2 + 316*W0^2*W1*W2 -
  32*W1^2*W2 + 2*W2^3 + 8*W0^2*W1*W3 + 20*W1^2*W3 - 432*W0*W1*W4 -
  192*W0*W1*W5 + 1080*W0*W2*W6 + 3456*W5*W6 - 9*W0*W2*W7 + 2*W0*W3*W7 +
  54*W4*W7, -16*W0^4*W2 - 142*W0^2*W1*W2 - 8*W1^2*W2 + W2^3 - 8*W0^2*W1*W3 +
  2*W1^2*W3 + 1836*W0*W1*W4 - 256*W0^3*W5 - 128*W0*W1*W5 - 324*W0*W2*W6 +
  5832*W4*W6];

I:=Ideal(Rels);
EliminationIdeal(I,{W0,W1,W2,W3});


==> anc/Magma35Eqs <==
FF:=QuadraticField(-1);
FF:=FiniteField(101);
RR<x1,x2,x3,x4,x5,x6,y1,y2,y3,y4,y5,y6,y7>:=PolynomialRing(FF,13);
I:=FF.1;
I:=10;

Rels:=[x1^2 + 2*(4*y1^2 + (2*I)*y1*y2 - (2 - 2*I)*y2^2 - 2*y3^2 + (3 - 5*I)*y3*y4 + 
    (1 - 2*I)*y4^2 - (2 - 2*I)*y3*y5 + (3 + 3*I)*y4*y5 - (2 - 2*I)*y5^2 + 
    (1 + 5*I)*y3*y6 - 12*y4*y6 - (1 + 5*I)*y5*y6 + (1 + 2*I)*y6^2 + 
    (1 + 5*I)*y3*y7 + 4*y4*y7 - (1 - 3*I)*y5*y7 + (2 - 12*I)*y6*y7 + 
    (1 + 2*I)*y7^2 + (1 - I)*y1*((1 + I)*y3 + (1 - 4*I)*y4 + (1 - 3*I)*y5 + 
      y6 + y7) + (1 - I)*y2*((5 + I)*y3 + 3*y4 + (3 - I)*y5 - (6 + 7*I)*y6 + 
      (2 - 3*I)*y7)), x1*x2 + 6*y1^2 - 4*y2^2 + 
  y1*((-2 + 4*I)*y2 + 6*y3 - 2*((2 + 4*I)*y4 + (1 + 4*I)*y5 - (2 - I)*y6 - 
      (1 - 2*I)*y7)) - (2*I)*y2*((2 + 4*I)*y3 + (3 + 4*I)*y4 + (3 + 3*I)*y5 + 
    (3 - 9*I)*y6 + (2 + 2*I)*y7) - (2*I)*((5 + 2*I)*y3*y4 + (3 + I)*y4^2 - 
    (3 - 3*I)*y4*y5 - 2*y5^2 + (1 - 10*I)*y4*y6 + 9*y5*y6 - y6^2 - 
    (1 - 5*I)*y4*y7 - 3*y5*y7 + 9*y6*y7 - 2*y7^2 - 
    (1 - I)*y3*(y5 + y6 + 2*y7)), 
 x1*x3 + (1 - I)*((2 + I)*y1^2 - (2 + I)*y2^2 + y3^2 + (3 - 3*I)*y3*y4 + 
    (2 - 3*I)*y4^2 + (2 + 2*I)*y3*y5 + (1 + I)*y4*y5 - (1 - 4*I)*y5^2 + 
    2*y3*y6 - (9 - I)*y4*y6 - (8*I)*y5*y6 + y6^2 + (2 + 2*I)*y3*y7 + 
    (4 + 2*I)*y4*y7 + (4*I)*y5*y7 - (3 + 11*I)*y6*y7 + I*y7^2 + 
    y1*(-2*y2 + (3 + I)*y3 - (2*I)*y4 + (1 - 7*I)*y5 + (1 - 3*I)*y6 + 
      (1 - 5*I)*y7) + (1 - I)*y2*((2 + I)*y3 + y4 + (4 - I)*y5 - 
      (2 + 4*I)*y6 + (3 - I)*y7)), x1*x4 + (1 - 4*I)*y1^2 + (1 + 2*I)*y2^2 - 
  (2 + 2*I)*y2*y3 - y3^2 - (2 + 4*I)*y2*y4 - (6 + 2*I)*y3*y4 - 
  (3 - 4*I)*y4^2 + (2*I)*y2*y5 - (4 + 2*I)*y3*y5 + (2 - 4*I)*y4*y5 - y5^2 + 
  (14*I)*y2*y6 + 2*y3*y6 + (2 + 8*I)*y4*y6 - (6 - 8*I)*y5*y6 + 
  (1 + 2*I)*y6^2 + y1*(4*y2 - (4*I)*y3 - (6 + 2*I)*y4 - (2 - 4*I)*y5 - 2*y6 + 
    (2*I)*y7) - (2 - 2*I)*y2*y7 - (2*I)*y3*y7 - (4 + 4*I)*y4*y7 + 
  (2*I)*y5*y7 - (6 - 2*I)*y6*y7 + y7^2, 
 x1*x5 + (1 + I)*((-I)*y1^2 + (1 + 4*I)*y2^2 - y3^2 + (3 + I)*y3*y4 - 
    (2 - 3*I)*y4^2 - 4*y3*y5 + 2*y4*y5 - (3 + 2*I)*y5^2 + (2 + 2*I)*y4*y6 - 
    (3 - 5*I)*y5*y6 + I*y6^2 + y2*(2*y3 - (2 - 4*I)*y4 - (2 - 2*I)*y5 + 
      (1 + 5*I)*y6 - (7 + 3*I)*y7) - (4 - 2*I)*y3*y7 - (5 + 7*I)*y4*y7 - 
    (1 + I)*y5*y7 - (1 - 5*I)*y6*y7 + 3*y7^2 + 
    (1 + I)*y1*((2 - I)*y2 - y3 + I*y4 + (1 + 2*I)*y5 + (1 + 3*I)*y7)), 
 x1*x6 + (2 + 2*I)*y1^2 - 2*y2^2 + (4 - 2*I)*y2*y3 + 4*y2*y4 + 
  (8 - 4*I)*y3*y4 + (2 - 2*I)*y4^2 + (4 - 2*I)*y2*y5 + (2 + 4*I)*y4*y5 - 
  (2 - 2*I)*y5^2 - (8 + 8*I)*y2*y6 - (6 - 2*I)*y3*y6 - (14 + 4*I)*y4*y6 - 
  (6*I)*y5*y6 + (2 + 4*I)*y6^2 + (2*I)*y1*((1 + 2*I)*y2 + (1 - I)*y3 - 3*y4 - 
    2*y5 - y6 - (1 + 2*I)*y7) + (2 - 2*I)*y2*y7 + (2 + 2*I)*y3*y7 + 
  (4 - 2*I)*y4*y7 - (4 - 2*I)*y5*y7 + (2 - 10*I)*y6*y7 + (2*I)*y7^2, 
 x2^2 + 2*(2*y1^2 - (2 + 2*I)*y2^2 + 2*y3^2 + (3 - 5*I)*y3*y4 + 
    (1 - 4*I)*y4^2 + (3 + I)*y3*y5 + (2 + 2*I)*y4*y5 + (1 + 2*I)*y5^2 - 
    (1 + 3*I)*y3*y6 - (10 + 2*I)*y4*y6 + (2 - 12*I)*y5*y6 + (1 + 2*I)*y6^2 + 
    y1*((2*I)*y2 + 2*y3 - (1 + 3*I)*y4 - (1 + 3*I)*y5 + (3 + I)*y6 - 
      (2*I)*y7) + 2*y3*y7 + (5 + I)*y4*y7 - (1 - 3*I)*y5*y7 - 
    (1 + 5*I)*y6*y7 - (2 - 2*I)*y7^2 + 
    y2*(2*y3 + (3 - 3*I)*y4 + (3 - 3*I)*y5 - (5 + 3*I)*y6 + 4*y7)), 
 x2*x3 + (1 - I)*((2 + I)*y1^2 - (1 + 2*I)*y2^2 + (2 + I)*y3^2 + 
    (4 - 2*I)*y3*y4 + (2 - 3*I)*y4^2 + (3 + I)*y3*y5 + (3 - I)*y4*y5 + 
    (1 + 2*I)*y5^2 + (1 - 5*I)*y3*y6 - (7 + 3*I)*y4*y6 + (2 - 12*I)*y5*y6 + 
    (1 + 2*I)*y6^2 + (3 - I)*y3*y7 + 6*y4*y7 - (1 - 3*I)*y5*y7 - 
    (5 + 5*I)*y6*y7 - (3 - 2*I)*y7^2 + y1*((-1 + I)*y2 + 2*y3 - (2*I)*y4 + 
      (1 - 5*I)*y5 + (3 + I)*y6 + (1 - 3*I)*y7) + 
    (1 - I)*y2*(y3 + (1 - I)*y4 + 5*y5 - (1 + 2*I)*y6 + (3 + I)*y7)), 
 x2*x4 - (1 + 2*I)*y1^2 - (1 - 2*I)*y2^2 - (1 + 2*I)*y3^2 - (4*I)*y2*y4 - 
  (8 + 2*I)*y3*y4 - (5 - 2*I)*y4^2 - (2 - 2*I)*y2*y5 - (4 + 2*I)*y3*y5 + 
  (2 - 2*I)*y4*y5 - y5^2 - (4 - 8*I)*y2*y6 + (4*I)*y3*y6 + (4 + 10*I)*y4*y6 - 
  (10 - 8*I)*y5*y6 - y6^2 + 2*y1*(y2 + (1 - 2*I)*y3 - (1 + I)*y4 + (2*I)*y5 - 
    (2 + I)*y6 - (1 - I)*y7) - 2*y2*y7 - 2*y3*y7 - (2*I)*y4*y7 + 
  (2 + 2*I)*y5*y7 - 4*y6*y7 + 3*y7^2, x2*x5 - I*y1^2 + 
  2*y1*(y3 - (1 + I)*y4 + I*y5 - (2*I)*y6 - y7) + 
  I*((5 + 4*I)*y2^2 - y3^2 + (1 + 4*I)*y4^2 - (4 - 2*I)*y3*y5 + 
    (4 + 2*I)*y4*y5 - (5 - 2*I)*y5^2 + (2 + 2*I)*y3*y6 + (6 + 2*I)*y4*y6 + 
    (10*I)*y5*y6 - 3*y6^2 + 2*y2*((-I)*y3 + (2 + 2*I)*y4 + (3*I)*y5 + 
      (1 + 2*I)*y6 - (5 - 2*I)*y7) - (2 - 6*I)*y3*y7 - (8 - 2*I)*y4*y7 - 
    (2*I)*y5*y7 + 2*y6*y7 + (5 - 6*I)*y7^2), 
 x2*x6 + 2*(y1^2 - (1 + I)*y2^2 + y3^2 + (4 - 2*I)*y3*y4 + (2 - I)*y4^2 + 
    y3*y5 + (2 + 2*I)*y4*y5 + I*y5^2 - (2 + I)*y3*y6 - (6 + 4*I)*y4*y6 + 
    (1 - 5*I)*y5*y6 + (1 + 2*I)*y6^2 + y3*y7 + 2*y4*y7 - (2 - I)*y5*y7 - 
    (3*I)*y6*y7 - (1 - I)*y7^2 + y2*(y3 + 2*y4 + (2 - I)*y5 - (2 + 3*I)*y6 + 
      2*y7) + y1*((-2 + I)*y2 + (1 + I)*y3 - (1 + 2*I)*y4 - (1 + I)*y5 + 
      2*y6 + (2 - I)*y7)), 
 x3^2 - (2*I)*((1 + I)*y1^2 - y2^2 + (1 + I)*y3^2 + 2*y3*y4 + (1 - I)*y4^2 + 
    2*y3*y5 + 2*y4*y5 + (1 + I)*y5^2 + (2 - 4*I)*y3*y6 - 2*y4*y6 + 
    (2 - 6*I)*y5*y6 + (1 + I)*y6^2 + (3 - I)*y3*y7 + (3 + I)*y4*y7 - 
    (1 - I)*y5*y7 - (5 + 3*I)*y6*y7 - 3*y7^2 + 
    y1*((-1 + I)*y2 + 2*y3 + (2 - 4*I)*y5 + 2*y6 + (1 - 3*I)*y7) + 
    (1 - I)*y2*(y3 - I*y4 + 3*y5 - y6 + 2*y7)), 
 x3*x4 - (2 + I)*y1^2 - 2*y1*(y2 + I*y3 + y4 - (2*I)*y5 + (2 - I)*y6 + 
    (1 - I)*y7) + I*((1 + 2*I)*y2^2 - (1 - 2*I)*y3^2 + (1 + 2*I)*y4^2 + 
    (2 + 2*I)*y4*y5 + y5^2 + (6 - 4*I)*y4*y6 + 10*y5*y6 + y6^2 + 
    (2 + 2*I)*y4*y7 - (2*I)*y5*y7 + 2*y6*y7 - (3 + 2*I)*y7^2 + 
    (2 + 2*I)*y2*(y5 + (1 - I)*y6 + y7) + 
    y3*((4*I)*y4 + (2 + 4*I)*y5 + 4*y6 + (4 + 2*I)*y7)), 
 x3*x5 - 2*(y1^2 - I*y2^2 + I*y3^2 - I*y4^2 + y3*y5 + (2 - I)*y4*y5 + 
    2*y5^2 + (1 - 2*I)*y3*y6 - I*y4*y6 + (3 - 3*I)*y5*y6 + (1 + I)*y6^2 + 
    (4 - I)*y3*y7 + (4 + I)*y4*y7 - y5*y7 - (2 + I)*y6*y7 - 4*y7^2 + 
    y1*((-I)*y5 + (2 + I)*y6 + 2*y7) + y2*(-y3 - (1 + 2*I)*y4 + (2 - I)*y5 + 
      y6 + (4 + I)*y7)), x3*x6 + y1^2 - y2^2 + (3 - 2*I)*y3^2 + 
  (4 - 4*I)*y3*y4 + (1 - 2*I)*y4^2 + (2 - 4*I)*y2*y5 + (2 - 2*I)*y3*y5 + 
  2*y4*y5 + (1 + 2*I)*y5^2 - 2*y2*y6 - (4 + 2*I)*y3*y6 - (6 - 2*I)*y4*y6 - 
  (4 + 6*I)*y5*y6 + 3*y6^2 + (2 - 4*I)*y2*y7 - (2*I)*y3*y7 + 
  (2 - 2*I)*y4*y7 - (2 - 2*I)*y5*y7 - (6 + 2*I)*y6*y7 - (1 - 2*I)*y7^2 + 
  2*y1*((-1 + I)*y2 + y3 - I*(y4 + (2 - I)*y5 + 2*y6 + (2 + I)*y7)), 
 x4^2 + 2*(y2^2 + (2*I)*y3*y4 + (2 + 2*I)*y4^2 + (1 + I)*y3*y5 - 
    (1 + I)*y4*y5 + y5^2 + (1 - I)*y3*y6 + (1 - 3*I)*y4*y6 + 4*y5*y6 + y6^2 - 
    2*y4*y7 + (1 - I)*y5*y7 + (1 + I)*y6*y7 + 
    y2*((1 + I)*y3 - (1 + I)*y4 + 2*y5 + 4*y6 + (1 - I)*y7) + 
    y1*((1 - I)*y2 - 2*y3 - 2*y4 + (1 - I)*y5 + (1 + I)*y6 + 2*y7)), 
 x4*x5 + y1^2 + (3 + 2*I)*y2^2 - y3^2 + (2*I)*y2*y4 + 2*y3*y4 - 
  (1 - 4*I)*y4^2 + (2 + 4*I)*y2*y5 + (2*I)*y3*y5 + (4 - 2*I)*y4*y5 - 
  (1 - 2*I)*y5^2 + (4 + 4*I)*y2*y6 + 2*y3*y6 + (4 - 2*I)*y4*y6 + 
  (4 + 4*I)*y5*y6 + (1 + 2*I)*y6^2 + (2*I)*y2*y7 + (2 + 4*I)*y3*y7 - 
  (2 + 4*I)*y4*y7 + (2*I)*y6*y7 - (1 + 2*I)*y7^2 + 
  2*y1*(y2 - (1 + I)*y3 - y4 + (1 - I)*y5 + (1 + I)*y6 + (1 + 2*I)*y7), 
 x4*x6 + y1^2 - y2^2 - 2*y2*y3 - y3^2 - (2*I)*y2*y4 - (4 + 4*I)*y3*y4 - 
  3*y4^2 - 2*y2*y5 - 4*y3*y5 - (2*I)*y4*y5 - y5^2 - (4 - 4*I)*y2*y6 + 
  (4*I)*y3*y6 - (2 - 8*I)*y4*y6 - (4 - 4*I)*y5*y6 + y6^2 + (2*I)*y2*y7 - 
  (2*I)*y3*y7 - (2 + 2*I)*y4*y7 + (2 + 2*I)*y5*y7 - 2*y6*y7 + y7^2 + 
  y1*((2 + 2*I)*y2 + (2 - 2*I)*y3 - 2*((1 + I)*y4 - I*y5 + y6 + y7)), 
 x5^2 + (2 + 2*I)*y1^2 + (2 + 2*I)*y2^2 - (2 - 2*I)*y2*y3 - (2*I)*y3^2 + 
  (2 - 2*I)*y2*y4 + (4*I)*y3*y4 - (2*I)*y4^2 + (4*I)*y2*y5 - 
  (2 + 2*I)*y3*y5 + (6 + 6*I)*y4*y5 - (2 - 2*I)*y5^2 + (4*I)*y2*y6 + 
  (2 + 2*I)*y3*y6 + (2 + 2*I)*y4*y6 + (4*I)*y5*y6 - (2 - 2*I)*y6^2 + 
  y1*((4*I)*y2 + (2 - 2*I)*y3 - (2 - 2*I)*y4 - (4*I)*y5 + (4*I)*y6 - 
    (6 - 2*I)*y7) - (2 - 6*I)*y2*y7 - (4 - 4*I)*y3*y7 + (4 + 4*I)*y4*y7 - 
  (2 + 2*I)*y5*y7 - (2 + 2*I)*y6*y7 - (6*I)*y7^2, 
 x5*x6 + I*((1 + 2*I)*y1^2 + (1 + 2*I)*y2^2 - (1 - 2*I)*y3^2 + 2*y3*y4 - 
    (1 - 2*I)*y4^2 - (2 - 2*I)*y3*y5 - 3*y5^2 + (2 + 2*I)*y3*y6 + 
    (2 + 2*I)*y4*y6 + (4*I)*y5*y6 - y6^2 + 
    2*y1*(y2 + I*y3 + y5 + I*y6 - (1 - I)*y7) - (2 - 2*I)*y3*y7 - 
    (6 + 2*I)*y4*y7 + 2*y5*y7 + (2 + 2*I)*y6*y7 + (3 - 2*I)*y7^2 + 
    (2*I)*y2*(y4 + (1 + I)*y5 + y6 + (1 + 2*I)*y7)), 
 x6^2 + 2*(y3^2 + 4*y3*y4 + y4^2 + (1 - I)*y3*y5 + (1 + I)*y4*y5 + 
    y2*((1 - I)*y3 + (1 + I)*y4 + 2*y5 - (2*I)*y6) - (3 + 3*I)*y3*y6 - 
    (3 + 3*I)*y4*y6 - (2*I)*y5*y6 + (2*I)*y6^2 + (1 + I)*y3*y7 + 
    (1 - I)*y4*y7 - 2*y5*y7 - (2*I)*y6*y7 + 
    y1*(-2*y2 + (1 + I)*y3 + (1 - I)*y4 - (2*I)*y6 + 2*y7)), 
 (1 - I)*((-10 - 6*I)*x3*y1 - (4 + 10*I)*x4*y1 + (4 - 3*I)*x5*y1 + 
   (4 + I)*x6*y1 + (5 - 9*I)*x3*y2 + (2 - 4*I)*x4*y2 + x5*y2 - 
   (2 + 2*I)*x6*y2 - (10 + 9*I)*x3*y3 - (1 + I)*x4*y3 + (1 + 6*I)*x5*y3 + 
   (1 + 10*I)*x6*y3 + (2 - 6*I)*x3*y4 - (1 - 5*I)*x4*y4 - 8*x5*y4 + 
   (1 + 7*I)*x6*y4 + (2 + 9*I)*x3*y5 - (4 - 2*I)*x4*y5 + (1 + 3*I)*x5*y5 - 
   (5 + 2*I)*x6*y5 - (10 - 3*I)*x3*y6 + (2 + 2*I)*x4*y6 + 4*x5*y6 + 
   (13 - 5*I)*x6*y6 + x1*((3 + 2*I)*y1 + (3 + 2*I)*y2 - 
     I*((13 + 3*I)*y3 + (1 + 3*I)*y4 + y5 + (1 - 12*I)*y6 - (2 + 3*I)*y7)) + 
   x2*((13 - 2*I)*y1 + (1 + 7*I)*y2 + (7 + 7*I)*y3 - (2 + 2*I)*y4 - 
     (5 + 2*I)*y5 + (7 - 2*I)*y6 - (2 + 5*I)*y7) + (5 + 9*I)*x3*y7 - 
   (4 - 2*I)*x4*y7 + (1 - 6*I)*x5*y7 - (2 - I)*x6*y7), 
 (-1 + I)*((-9 - I)*x3*y1 - (2 + 6*I)*x4*y1 - (1 + I)*x5*y1 - (1 + I)*x6*y1 - 
   (4*I)*x3*y2 - 2*x4*y2 - (7 + I)*x5*y2 - (4 + 10*I)*x6*y2 - 
   (9 + 7*I)*x3*y3 + 4*x4*y3 - (1 - 11*I)*x5*y3 - (1 - 11*I)*x6*y3 - 
   (3 + 4*I)*x3*y4 - 2*x4*y4 - (7 - 2*I)*x5*y4 + (5 + 2*I)*x6*y4 + 
   (2*I)*x3*y5 - (2 - 6*I)*x4*y5 - (4 - 8*I)*x5*y5 - (4 - 2*I)*x6*y5 - 
   (6 - 5*I)*x3*y6 - 2*x4*y6 + (2 + 5*I)*x5*y6 + (2 - 7*I)*x6*y6 + 
   x1*(2*y1 - (1 - 6*I)*y2 + (8 - 12*I)*y3 + 2*y4 + (5 - 3*I)*y5 - 4*y6 - 
     4*y7) + (6 + 5*I)*x3*y7 - 2*x4*y7 + (2 - 7*I)*x5*y7 + (2 + 5*I)*x6*y7 - 
   (1 + 3*I)*x2*((1 + 3*I)*y1 + y2 - 2*y3 + y4 + (1 - 3*I)*y5 + y6 + y7)), 
 (1 + I)*((2 - 9*I)*x3*y1 + (6 - 8*I)*x4*y1 - 4*x6*y1 + (2 + 3*I)*x3*y2 + 
   (4*I)*x4*y2 - 12*x5*y2 + (2 - 9*I)*x6*y2 + (5 - 15*I)*x3*y3 + 
   (9 + I)*x4*y3 - (6 - 12*I)*x5*y3 - (10 - 12*I)*x6*y3 + (2 - 6*I)*x3*y4 - 
   (6 - 4*I)*x4*y4 - (9 + 6*I)*x5*y4 - (1 - 12*I)*x6*y4 - (7 - 3*I)*x3*y5 + 
   (4*I)*x4*y5 - (9 - 6*I)*x5*y5 - (1 + 3*I)*x6*y5 - (7 + 6*I)*x3*y6 + 
   (3 + I)*x4*y6 - (3 - 6*I)*x5*y6 + 11*x6*y6 + 
   x1*((5 + 4*I)*y1 - (1 - 7*I)*y2 + (20 - 8*I)*y3 + (5 - 2*I)*y4 + 
     (2 - 2*I)*y5 - (4 + 8*I)*y6 - (7 - I)*y7) - (4 - 12*I)*x3*y7 - 
   (9 + 5*I)*x4*y7 + (12 - 12*I)*x5*y7 - 4*x6*y7 + 
   x2*((6 + 5*I)*y1 - (9 + 7*I)*y2 - (6 - 14*I)*y3 - (3 + 4*I)*y4 - 
     (3 + 4*I)*y5 + (3 + 5*I)*y6 + (12 - 10*I)*y7)), 
 (1 + I)*((-5 + I)*x3*y1 - (10 + 2*I)*x4*y1 - (4 + 3*I)*x5*y1 - 
   (4 + 3*I)*x6*y1 - (5 - I)*x3*y2 - (4 - 4*I)*x4*y2 - (4 - 3*I)*x5*y2 - 
   4*x6*y2 - (5 - 4*I)*x3*y3 + (5 + I)*x4*y3 + (2 + 3*I)*x5*y3 + 
   (2 + 3*I)*x6*y3 - (2 - 7*I)*x3*y4 + (2 + 10*I)*x4*y4 - (1 - 9*I)*x5*y4 + 
   (2 + 3*I)*x6*y4 - (2 - I)*x3*y5 + (2 + 4*I)*x4*y5 - (1 - 3*I)*x5*y5 - 
   (1 - 6*I)*x6*y5 + (1 + I)*x3*y6 - (1 + 11*I)*x4*y6 + 2*x5*y6 - 
   (4 + 3*I)*x6*y6 + (1 - 2*I)*x3*y7 - (1 + 5*I)*x4*y7 - (4 + 3*I)*x5*y7 + 
   2*x6*y7 - x2*((2 + 7*I)*y1 + (5 + I)*y2 - (7 - I)*y3 + (8 - 5*I)*y4 - 
     (1 - 4*I)*y5 - (1 - 7*I)*y6 + (2 + 10*I)*y7) + 
   x1*((7 - I)*y1 + (4 - I)*y2 - (5 + I)*y3 + (1 - 10*I)*y4 - (2 + I)*y5 + 
     (4 + 5*I)*y6 + (4 + 5*I)*y7)), 
 (-1 - I)*((-1 - 6*I)*x3*y1 - (8*I)*x4*y1 + (2 - 3*I)*x5*y1 - (2 - I)*x6*y1 + 
   5*x3*y2 + (6 + 4*I)*x4*y2 - (4 - 3*I)*x5*y2 + (4 - 5*I)*x6*y2 + 
   (2 - 9*I)*x3*y3 - (2*I)*x4*y3 - (4 - 3*I)*x5*y3 - (8 - 7*I)*x6*y3 + 
   (5 - 6*I)*x3*y4 - (3 - 7*I)*x4*y4 - 10*x5*y4 - (2 - 10*I)*x6*y4 - 
   (1 - 6*I)*x3*y5 - (6 - 4*I)*x4*y5 - 7*x5*y5 - (2 - I)*x6*y5 - 
   (7 + 6*I)*x3*y6 + (3 + I)*x4*y6 + (2 + 6*I)*x5*y6 + (10 + 4*I)*x6*y6 + 
   x2*((10 + 2*I)*y1 - (8 - 2*I)*y2 + (1 + 5*I)*y3 - (8 + I)*y4 - 
     (5 + 13*I)*y5 + (4 + 5*I)*y6 - (2 + 13*I)*y7) + (2 + 9*I)*x3*y7 - 
   (9 - I)*x4*y7 - (1 + 9*I)*x5*y7 - (5 - I)*x6*y7 + 
   x1*((1 + I)*y1 - (2 - 4*I)*y2 + (10 - 2*I)*y3 + (7 - 2*I)*y4 - 
     (2 - 7*I)*y5 - (5 + 8*I)*y6 + (1 + 4*I)*y7)), 
 (1 + I)*((-3 - 3*I)*x3*y1 - (3 + I)*x4*y1 - (6 - 2*I)*x5*y1 - 
   (4 - 3*I)*x6*y1 + (3 + 3*I)*x3*y2 + (3 + 5*I)*x4*y2 - (6 - 8*I)*x5*y2 - 
   (4 + 6*I)*x6*y2 - (6 + 3*I)*x3*y3 + (6 - 4*I)*x4*y3 + (6 + 8*I)*x5*y3 + 
   (2 + 9*I)*x6*y3 + (3*I)*x3*y4 + (6 + 8*I)*x4*y4 + (8*I)*x5*y4 + 8*x6*y4 - 
   (3 - 6*I)*x3*y5 + (3 - I)*x4*y5 + (3 + 8*I)*x5*y5 + (2 + 3*I)*x6*y5 - 
   (3 + 7*I)*x4*y6 + (3 - I)*x5*y6 - (1 + 3*I)*x6*y6 + (3 + 6*I)*x3*y7 - 
   (9 + I)*x4*y7 - (3 + 10*I)*x5*y7 + (2 + 3*I)*x6*y7 + 
   x1*((7 - 3*I)*y1 + (4 + 3*I)*y2 + (1 - 9*I)*y3 - (5 + 6*I)*y4 - 
     (2 + 3*I)*y5 + y6 + (1 + 3*I)*y7) - 
   x2*((2 + 2*I)*y1 + (11 - 4*I)*y2 - (7 + 4*I)*y3 + (5 - 7*I)*y4 + 
     (2 + 2*I)*y5 - (1 - 2*I)*y6 + (5 + 14*I)*y7)), 
 (1 + I)*((1 - 11*I)*x3*y1 - (1 + 11*I)*x4*y1 + (2 - 3*I)*x5*y1 - 4*x6*y1 + 
   (1 + I)*x3*y2 - (1 - I)*x4*y2 - (4 - 3*I)*x5*y2 - (1 + 3*I)*x6*y2 + 
   (1 - 11*I)*x3*y3 + (5 + I)*x4*y3 - (4 - 3*I)*x5*y3 - (4 - 6*I)*x6*y3 - 
   (2 + 2*I)*x3*y4 - (4 - 10*I)*x4*y4 - 10*x5*y4 - (1 - 12*I)*x6*y4 - 
   (5 - I)*x3*y5 - (1 - I)*x4*y5 - 7*x5*y5 - (1 + 3*I)*x6*y5 - 
   (8 + 2*I)*x3*y6 + (8 - 8*I)*x4*y6 + (2 + 6*I)*x5*y6 + (8 - 3*I)*x6*y6 - 
   (2 - 4*I)*x3*y7 - (4 + 2*I)*x4*y7 - (1 + 9*I)*x5*y7 - (4 + 3*I)*x6*y7 + 
   x1*((7 + 5*I)*y1 + (4 + 2*I)*y2 + (4 - 4*I)*y3 + (7 - 7*I)*y4 - 
     (2 - 2*I)*y5 - (5 + I)*y6 + (1 + 8*I)*y7) + 
   x2*((7 + 2*I)*y1 - (8 + I)*y2 + (4 + 11*I)*y3 - (8 + I)*y4 + 
     (4 - 7*I)*y5 + (10 - I)*y6 + (7 - 16*I)*y7)), 
 (1 + I)*((4 + 2*I)*x1*y1 + (2 - 14*I)*x2*y1 - (7 - 3*I)*x3*y1 - 11*x4*y1 - 
   (4 + I)*x5*y1 - (4 + 5*I)*x6*y1 - 10*x3*y2 - (2 + 3*I)*x4*y2 + 
   (5 + 2*I)*x5*y2 - (1 + 2*I)*x6*y2 - (4 - 6*I)*x3*y3 - (2 - 3*I)*x4*y3 - 
   (1 + 4*I)*x5*y3 + (8 + I)*x6*y3 - 10*x3*y4 + (1 + 3*I)*x4*y4 - 
   (1 - 5*I)*x5*y4 + (8 + I)*x6*y4 + (8 + 6*I)*x3*y5 + (4 + 6*I)*x4*y5 + 
   (8 + 2*I)*x5*y5 - (4 - 7*I)*x6*y5 + (2 + 12*I)*x3*y6 + (1 - 3*I)*x4*y6 + 
   (5 - I)*x5*y6 - (7 + 14*I)*x6*y6 - 
   2*x1*((1 + 2*I)*y2 + (4 - I)*y3 + (1 + 2*I)*y4 + (1 + 2*I)*y5 + 
     (1 - 4*I)*y6 - (2 + I)*y7) + (8 - 6*I)*x3*y7 + (4 - 3*I)*x4*y7 - 
   (1 - 2*I)*x5*y7 - (1 + 2*I)*x6*y7 + (1 + 2*I)*x2*
    ((2 - 3*I)*y2 - (4 + 3*I)*y3 - y4 + (2 + 3*I)*y5 - y6 + (2 + 3*I)*y7)), 
 (-3 - 3*I)*((-2 - 3*I)*x2*y1 + I*x3*y1 - 2*x4*y1 - 2*x5*y1 - 2*x6*y1 - 
   (2 - I)*x3*y2 + (2*I)*x5*y2 - (2 + I)*x6*y2 - (1 - 3*I)*x3*y3 - 
   (1 + I)*x4*y3 + 2*x5*y3 + 2*x6*y3 - (2 - 2*I)*x3*y4 - x4*y4 + 
   (1 + 2*I)*x5*y4 + (1 - I)*x6*y4 + (1 + 2*I)*x3*y5 + (1 + I)*x4*y5 + 
   (3 + I)*x5*y5 + I*x6*y5 + (2 + I)*x3*y6 - (1 - 2*I)*x4*y6 - I*x5*y6 - 
   (3 + I)*x6*y6 + x1*((2 + I)*y1 + 2*y2 - (2 + I)*y3 - I*y4 - (1 + I)*y5 + 
     (1 + I)*y6 + (2*I)*y7) + (2 - 3*I)*x3*y7 + x4*y7 - (2 + I)*x5*y7 + 
   (1 - I)*x6*y7 + I*x2*((1 + 2*I)*y2 - 2*y3 - (1 - I)*y4 + (2 + I)*y5 + 
     (1 + 2*I)*y6 + y7)), 
 (1 + I)*(x1*((-4 + 4*I)*y1 + (2 + 4*I)*y2 + (8 - 8*I)*y3 + (2 - 2*I)*y4 + 
     (8 - 2*I)*y5 - (4 + 2*I)*y6 - (4 + 2*I)*y7) + 
   x2*((6 + 4*I)*y1 - (3 + 5*I)*y2 + (6 + 7*I)*y3 + (3 + 4*I)*y4 - (5*I)*y5 + 
     (3 - 2*I)*y6 - (8*I)*y7) - I*((7 + I)*x5*y1 + (2 + 4*I)*x6*y1 + 
     (1 - 11*I)*x5*y2 + (2 + 4*I)*x6*y2 - (11 - I)*x5*y3 - (7 + 5*I)*x6*y3 + 
     (1 - 2*I)*x5*y4 - (7 + 5*I)*x6*y4 - (11 + 14*I)*x5*y5 + (5 + I)*x6*y5 + 
     (1 - 2*I)*x5*y6 - (1 - 13*I)*x6*y6 + 
     x3*((5 + 5*I)*y1 + (5 - I)*y2 + (8 - 4*I)*y3 + (5 + 2*I)*y4 + 
       (5 - 16*I)*y5 + (5 - 4*I)*y6 - (13 + I)*y7) + 
     x4*((1 + 5*I)*y1 + (1 - I)*y2 + (1 + 5*I)*y3 + (1 + 2*I)*y4 + 
       (1 + 2*I)*y5 + (1 + 2*I)*y6 - (5 + 7*I)*y7) + (7 + 7*I)*x5*y7 - 
     (4 + 2*I)*x6*y7)), 
 (1 + I)*(6*x1*(y1 - y3 - y4 - (1 + I)*y5 + (1 + I)*y6) - 
   x2*((1 + 4*I)*y1 + (1 + 4*I)*y2 - (5 - 4*I)*y3 + (1 + 4*I)*y4 - 
     (5 - I)*y5 + (1 + 7*I)*y6 - (2 - I)*y7) + 
   I*((-2 + 3*I)*x5*y1 - (4 - 3*I)*x6*y1 - (2 - 3*I)*x5*y2 - x6*y2 + 
     (4 - 3*I)*x5*y3 + (2 - 3*I)*x6*y3 + 4*x5*y4 - (1 + 3*I)*x6*y4 + 
     (4 - 6*I)*x5*y5 + (5 + 3*I)*x6*y5 - (5 + 3*I)*x5*y6 - (4 - 6*I)*x6*y6 + 
     x4*((-1 + 6*I)*y1 + (5 + 6*I)*y2 - (1 + 6*I)*y3 + (5 - 3*I)*y4 - 
       (1 + 3*I)*y5 - (10 - 6*I)*y6 - 7*y7) - (2 + 3*I)*x5*y7 - x6*y7 + 
     x3*((1 + 5*I)*y1 + (1 + 5*I)*y2 + (7 + 5*I)*y3 + (10 - I)*y4 + 
       (7 + 2*I)*y5 + (1 - 4*I)*y6 + (1 - I)*y7))), 
 (1 - I)*((-4 - 2*I)*x3*y1 - (4 + 3*I)*x4*y1 - (4 + I)*x5*y1 - 
   (1 + I)*x6*y1 - (4 + 2*I)*x3*y2 + (2 - 3*I)*x4*y2 + (2 + 5*I)*x5*y2 - 
   (1 + 4*I)*x6*y2 - (4 - I)*x3*y3 - x4*y3 + (2 - I)*x5*y3 + 
   (5 + 5*I)*x6*y3 - (7 + 5*I)*x3*y4 + 2*x4*y4 - (1 - 5*I)*x5*y4 + 
   (8 + 2*I)*x6*y4 + (2 + 7*I)*x3*y5 + (2 + 3*I)*x4*y5 + (5 + 8*I)*x5*y5 - 
   (1 - 2*I)*x6*y5 - (4 - 7*I)*x3*y6 - (1 + 3*I)*x4*y6 + (5 - I)*x5*y6 + 
   (2 - 10*I)*x6*y6 + x2*((4 - 8*I)*y1 + (1 + 4*I)*y2 + (4 - 5*I)*y3 + 
     (1 + I)*y4 - (8 - 4*I)*y5 + (1 - 2*I)*y6 - (8 - 4*I)*y7) + 
   (8 - 2*I)*x3*y7 + (5 + 3*I)*x4*y7 - (4 - 2*I)*x5*y7 + (2 + 2*I)*x6*y7 + 
   x1*((2 + 3*I)*y1 + 2*y2 - (4 + 3*I)*y3 - (1 + 3*I)*y4 + (2 - 3*I)*y5 - 
     (4 - 3*I)*y6 + 2*y7)), (1 + I)*((3 + 2*I)*x1*y1 - (1 + 3*I)*x3*y1 + 
   (1 - I)*x4*y1 - (6 + 2*I)*x5*y1 - (4 + 3*I)*x6*y1 - (1 - 3*I)*x3*y2 + 
   (1 + 5*I)*x4*y2 - (6 - 4*I)*x5*y2 + (2 - 6*I)*x6*y2 - (4 - 3*I)*x3*y3 + 
   (4 - 4*I)*x4*y3 + (6 + 4*I)*x5*y3 + (2 + 3*I)*x6*y3 + (2 + 3*I)*x3*y4 + 
   (4 + 2*I)*x4*y4 + (4*I)*x5*y4 + 2*x6*y4 - (7 - 9*I)*x3*y5 + 
   (1 - 4*I)*x4*y5 + (3 + 10*I)*x5*y5 + (2 + 3*I)*x6*y5 - (1 + 3*I)*x3*y6 - 
   (2 + 4*I)*x4*y6 - (3 - I)*x5*y6 - (1 + 3*I)*x6*y6 + (5 + 3*I)*x3*y7 - 
   (5 - 2*I)*x4*y7 - (3 + 8*I)*x5*y7 + (2 + 3*I)*x6*y7 + 
   I*x1*(2*y2 - (4 - 3*I)*y3 - (1 - 3*I)*y4 - (4 - 3*I)*y5 + (2 - 3*I)*y6 + 
     2*y7) - I*x2*((1 + 2*I)*y1 + (1 - 7*I)*y2 + (1 + 5*I)*y3 - (2 + I)*y4 + 
     (7 - I)*y5 + (4 - I)*y6 + (7 - 4*I)*y7)), 
 (1 - I)*(-3*x3*y1 - (4 + 5*I)*x4*y1 - (2 + I)*x5*y1 + (4 - 3*I)*x6*y1 - 
   (6 + 6*I)*x3*y2 - (1 - I)*x4*y2 - (2 - 2*I)*x5*y2 + 4*x6*y2 - 
   (6 - 3*I)*x3*y3 - (4 - I)*x4*y3 + (4 - I)*x5*y3 + (1 + 6*I)*x6*y3 - 
   (3 + 3*I)*x3*y4 - (1 - I)*x4*y4 + (1 + 2*I)*x5*y4 + (1 + 3*I)*x6*y4 - 
   (3 - 6*I)*x3*y5 - (4 - 7*I)*x4*y5 + (1 + 5*I)*x5*y5 - 5*x6*y5 - 
   (6 - 3*I)*x3*y6 + (5 + I)*x4*y6 + (1 + 2*I)*x5*y6 + (7 - 9*I)*x6*y6 + 
   x2*((4 - 3*I)*y1 + (1 + 3*I)*y2 + (7 - 3*I)*y3 + 4*y4 - 5*y5 + y6 - 
     (8 - 3*I)*y7) + 6*x3*y7 + (5 + 4*I)*x4*y7 - (5 - 2*I)*x5*y7 + 
   (4 - 3*I)*x6*y7 + x1*(y1 + (1 - 3*I)*y2 - (5 + 6*I)*y3 - (2 + 3*I)*y4 + 
     (1 - 3*I)*y5 - (5 - 3*I)*y6 + (1 + 3*I)*y7))];

RelH:=7*y1 + y2 + y3 - (2 + 3*I)*y4 - (2 + 3*I)*y5 + y6 + y7;

II:=Ideal(Rels);

HilbertPolynomial(II);

IIH:= II + Ideal(RelH);

HilbertPolynomial(IIH);

Irun:=II;

i0:=1;
i1:=7;
i2:=12;
i3:=16;
i4:=19;
i5:=21;
i6:=3;
i7:=4;
i8:=5;
i9:=6;
jm:=JacobianMatrix([Rels[i0],Rels[i1],Rels[i2],Rels[i3],Rels[i4],Rels[i5],Rels[i6],Rels[i7],Rels[i8],Rels[i9]]);
ranm:=Minors(jm,7);
Irun:=Irun+Ideal(ranm);
HilbertPolynomial(Irun);

i0:=21;
i1:=22;
i2:=23;
i3:=24;
i4:=25;
i5:=26;
i6:=27;
i7:=28;
i8:=29;
i9:=30;
jm:=JacobianMatrix([Rels[i0],Rels[i1],Rels[i2],Rels[i3],Rels[i4],Rels[i5],Rels[i6],Rels[i7],Rels[i8],Rels[i9]]);
ranm:=Minors(jm,7);
Irun:=Irun+Ideal(ranm);
HilbertPolynomial(Irun);




==> anc/MagmaCSMarch2018Main <==
FF:=RationalField();
RR<U0,U1,U2,U3,U4,U5,U6,U7,U8,U9>:=PolynomialRing(FF,10);

Rels:=[
 -330*U4^2 - 34*U4*U5 + 19*U5^2 - 132*U4*U6 + 166*U5*U6 + 822*U6^2 + 
  169*U0*U7 + 262*U1*U7 + 57*U2*U7 + 93*U3*U7 + 26*U0*U8 + 428*U1*U8 + 
  137*U2*U8 + 83*U3*U8 + 94*U0*U9 + 1456*U1*U9 + 237*U2*U9 - 39*U3*U9,
-8435580*U0^3 - 321287682*U0^2*U1 - 938396508*U0*U1^2 + 766268352*U1^3 + 
  25222512*U0^2*U2 + 661190672*U0*U1*U2 + 168224768*U1^2*U2 + 
  15895268*U0*U2^2 - 25343752*U1*U2^2 + 2087040*U2^3 + 4340240*U0^2*U3 + 
  144553248*U0*U1*U3 + 278134336*U1^2*U3 + 3019800*U0*U2*U3 - 
  156271728*U1*U2*U3 + 9622976*U2^2*U3 + 2719500*U0*U3^2 + 32971272*U1*U3^2 - 
  8369248*U2*U3^2 + 13967136*U0*U4*U7 - 3130560*U1*U4*U7 - 1565280*U2*U4*U7 + 
  6376768*U0*U5*U7 - 521760*U1*U5*U7 + 22460055*U0*U6*U7 - 
  38451606*U1*U6*U7 - 7988112*U0*U4*U8 - 72417504*U1*U4*U8 + 
  10897792*U1*U5*U8 + 6261120*U1*U6*U8 + 4695840*U0*U4*U9 - 
  131610048*U1*U4*U9 + 5478480*U2*U4*U9 - 1565280*U3*U4*U9 + 
  1321936*U0*U5*U9 + 20990640*U1*U5*U9 + 7043760*U0*U6*U9 - 
  260089536*U1*U6*U9 + 1565280*U8*U9^2, -675556*U0^3 - 12172086*U0^2*U1 - 
  3521004*U0*U1^2 + 183765056*U1^3 - 2441456*U0^2*U2 - 46230816*U0*U1*U2 + 
  54920768*U1^2*U2 + 1093436*U0*U2^2 + 42501464*U1*U2^2 + 2504448*U2^3 + 
  1143296*U0^2*U3 + 33811808*U0*U1*U3 + 32848224*U1^2*U3 - 464344*U0*U2*U3 + 
  13918736*U1*U2*U3 - 2850656*U2^2*U3 - 875996*U0*U3^2 - 25312088*U1*U3^2 - 
  161648*U2*U3^2 + 4353912*U0*U4*U7 + 766064*U0*U5*U7 + 3030597*U0*U6*U7 + 
  20918802*U1*U6*U7 + 1538448*U0*U4*U8 + 16903008*U1*U4*U8 - 
  626112*U0*U5*U8 + 4316480*U1*U5*U8 - 1252224*U2*U5*U8 + 5635008*U0*U6*U8 + 
  61985088*U1*U6*U8 - 1878336*U2*U6*U8 + 17813472*U1*U4*U9 + 
  294960*U0*U5*U9 + 6612448*U1*U5*U9 + 31870272*U1*U6*U9 + 939168*U8^2*U9, 
 16236220*U0^3 + 464563746*U0^2*U1 + 1011353424*U0*U1^2 - 141940736*U1^3 - 
  21479056*U0^2*U2 - 594565296*U0*U1*U2 + 45002656*U1^2*U2 + 
  4604956*U0*U2^2 + 138511456*U1*U2^2 + 14087520*U2^3 - 2774720*U0^2*U3 - 
  113928704*U0*U1*U3 - 111297408*U1^2*U3 + 10778440*U0*U2*U3 + 
  215616064*U1*U2*U3 + 564272*U2^2*U3 - 3216220*U0*U3^2 - 35532256*U1*U3^2 + 
  11571104*U2*U3^2 - 20865168*U0*U4*U7 - 18783360*U1*U4*U7 - 
  9391680*U2*U4*U7 - 2848424*U0*U5*U7 - 3130560*U1*U5*U7 - 5246595*U0*U6*U7 + 
  44654568*U1*U6*U7 + 16985136*U0*U4*U8 + 120784032*U1*U4*U8 + 
  1128544*U1*U5*U8 + 84525120*U1*U6*U8 + 4695840*U0*U4*U9 + 
  182126784*U1*U4*U9 + 2347920*U2*U4*U9 - 4695840*U3*U4*U9 - 
  2235648*U0*U5*U9 + 6961040*U1*U5*U9 - 2347920*U0*U6*U9 + 
  383036928*U1*U6*U9 + 1173960*U7*U9^2, -4725260*U0^3 - 149207778*U0^2*U1 - 
  117209802*U0*U1^2 - 34975712*U1^3 + 10927688*U0^2*U2 + 290143248*U0*U1*U2 - 
  62247248*U1^2*U2 + 1585492*U0*U2^2 - 68232908*U1*U2^2 - 7043760*U2^3 + 
  1167280*U0^2*U3 + 47797792*U0*U1*U3 + 17138304*U1^2*U3 - 325520*U0*U2*U3 - 
  85021352*U1*U2*U3 + 2089544*U2^2*U3 + 1223420*U0*U3^2 + 14959628*U1*U3^2 - 
  5491792*U2*U3^2 + 7422624*U0*U4*U7 + 9391680*U1*U4*U7 + 4695840*U2*U4*U7 + 
  2414392*U0*U5*U7 + 1565280*U1*U5*U7 + 8482185*U0*U6*U7 - 
  17882049*U1*U6*U7 - 5798688*U0*U4*U8 - 50845536*U1*U4*U8 - 
  2082032*U1*U5*U8 - 51654240*U1*U6*U8 - 79909152*U1*U4*U9 + 
  401664*U0*U5*U9 - 7841680*U1*U5*U9 - 169209984*U1*U6*U9 + 586980*U7*U8*U9, 
 1766596*U0^3 + 59654070*U0^2*U1 + 55460022*U0*U1^2 - 49484384*U1^3 - 
  4872832*U0^2*U2 - 131890848*U0*U1*U2 + 6550480*U1^2*U2 + 297052*U0*U2^2 + 
  22443028*U1*U2^2 + 2660976*U2^3 - 444872*U0^2*U3 - 17398160*U0*U1*U3 - 
  24860832*U1^2*U3 - 674888*U0*U2*U3 + 37461784*U1*U2*U3 - 570952*U2^2*U3 - 
  353716*U0*U3^2 - 5802772*U1*U3^2 + 1861472*U2*U3^2 - 1738152*U0*U4*U7 - 
  3756672*U1*U4*U7 - 1878336*U2*U4*U7 - 1224644*U0*U5*U7 - 626112*U1*U5*U7 - 
  1161603*U0*U6*U7 + 5432991*U1*U6*U7 + 2311392*U0*U4*U8 + 
  22703616*U1*U4*U8 - 202736*U1*U5*U8 + 17844192*U1*U6*U8 - 939168*U2*U6*U8 + 
  117396*U7*U8^2 + 39343872*U1*U4*U9 - 197544*U0*U5*U9 + 1448720*U1*U5*U9 + 
  78687744*U1*U6*U9, -1400740*U0^3 - 37471446*U0^2*U1 - 220721964*U0*U1^2 + 
  169802816*U1^3 + 2896816*U0^2*U2 + 64835296*U0*U1*U2 + 34103424*U1^2*U2 + 
  358044*U0*U2^2 + 13856664*U1*U2^2 + 4174080*U2^3 + 435360*U0^2*U3 + 
  25032224*U0*U1*U3 + 18569888*U1^2*U3 - 2341720*U0*U2*U3 - 
  13141744*U1*U2*U3 + 1328768*U2^2*U3 + 94660*U0*U3^2 - 2508824*U1*U3^2 - 
  2830864*U2*U3^2 + 2087928*U0*U4*U7 - 7826400*U1*U4*U7 - 3130560*U2*U4*U7 + 
  1565280*U3*U4*U7 + 664384*U0*U5*U7 - 1565280*U1*U5*U7 - 260880*U2*U5*U7 + 
  3310005*U0*U6*U7 - 7101198*U1*U6*U7 - 416496*U0*U4*U8 + 9511968*U1*U4*U8 + 
  4744576*U1*U5*U8 + 25044480*U1*U6*U8 + 20581536*U1*U4*U9 + 
  731888*U0*U5*U9 + 9624160*U1*U5*U9 - 8925888*U1*U6*U9 + 391320*U7^2*U9, 
 -26315620*U0^3 - 987079158*U0^2*U1 - 686181732*U0*U1^2 + 24375488*U1^3 + 
  69285808*U0^2*U2 + 2019013728*U0*U1*U2 - 191031808*U1^2*U2 - 
  12041668*U0*U2^2 - 452618488*U1*U2^2 - 72002880*U2^3 + 7075520*U0^2*U3 + 
  202314272*U0*U1*U3 + 421440864*U1^2*U3 + 32924360*U0*U2*U3 - 
  589214032*U1*U2*U3 - 6938816*U2^2*U3 + 5089060*U0*U3^2 + 
  112511608*U1*U3^2 - 14676272*U2*U3^2 + 22910904*U0*U4*U7 + 
  131483520*U1*U4*U7 + 61045920*U2*U4*U7 - 18783360*U3*U4*U7 + 
  17661872*U0*U5*U7 + 20348640*U1*U5*U7 + 1565280*U2*U5*U7 - 
  4334355*U0*U6*U7 - 30888474*U1*U6*U7 - 45043248*U0*U4*U8 - 
  544365216*U1*U4*U8 - 26399872*U1*U5*U8 - 582284160*U1*U6*U8 + 
  2347920*U7^2*U8 - 914525472*U1*U4*U9 - 863376*U0*U5*U9 - 
  80284640*U1*U5*U9 - 1528517184*U1*U6*U9, 956780*U0^3 + 30955836*U0^2*U1 + 
  126718434*U0*U1^2 - 41766016*U1^3 - 1138496*U0^2*U2 - 31633116*U0*U1*U2 - 
  9183664*U1^2*U2 + 1670876*U0*U2^2 + 6634316*U1*U2^2 + 521760*U2^3 - 
  197620*U0^2*U3 - 6218224*U0*U1*U3 - 20340648*U1^2*U3 + 173960*U0*U2*U3 + 
  15994904*U1*U2*U3 - 259208*U2^2*U3 - 103040*U0*U3^2 - 3219596*U1*U3^2 + 
  277204*U2*U3^2 + 4695840*U6^3 - 557478*U0*U4*U7 - 782640*U1*U4*U7 - 
  391320*U2*U4*U7 + 836*U0*U5*U7 - 130440*U1*U5*U7 + 2200860*U0*U6*U7 + 
  3853353*U1*U6*U7 + 1066416*U0*U4*U8 + 10796832*U1*U4*U8 - 257536*U1*U5*U8 + 
  4695840*U1*U6*U8 + 782640*U2*U6*U8 + 391320*U0*U4*U9 + 15750744*U1*U4*U9 + 
  195660*U2*U4*U9 - 391320*U3*U4*U9 - 170208*U0*U5*U9 - 618020*U1*U5*U9 - 
  195660*U0*U6*U9 + 29936208*U1*U6*U9, -50332*U0^3 - 3153762*U0^2*U1 - 
  9421512*U0*U1^2 + 19690784*U1^3 + 472912*U0^2*U2 + 13111344*U0*U1*U2 + 
  4288160*U1^2*U2 - 338836*U0*U2^2 - 1327216*U1*U2^2 - 156528*U2^3 - 
  1408*U0^2*U3 - 55648*U0*U1*U3 + 6575232*U1^2*U3 + 204296*U0*U2*U3 - 
  5056816*U1*U2*U3 + 1840*U2^2*U3 - 23708*U0*U3^2 + 274864*U1*U3^2 - 
  13616*U2*U3^2 + 469584*U5*U6^2 - 249696*U0*U4*U7 + 118316*U0*U5*U7 - 
  376173*U0*U6*U7 - 929292*U1*U6*U7 - 164784*U0*U4*U8 - 3203424*U1*U4*U8 + 
  160208*U1*U5*U8 + 78264*U2*U5*U8 - 939168*U1*U6*U8 - 4307952*U1*U4*U9 + 
  20520*U0*U5*U9 + 429184*U1*U5*U9 - 7676736*U1*U6*U9, 
 8069000*U0^3 + 262789344*U0^2*U1 + 437771586*U0*U1^2 - 335489824*U1^3 - 
  18799544*U0^2*U2 - 499149744*U0*U1*U2 - 56702416*U1^2*U2 - 
  6119416*U0*U2^2 + 46535804*U1*U2^2 + 4695840*U2^3 - 2153440*U0^2*U3 - 
  89608816*U0*U1*U3 - 165061152*U1^2*U3 - 27040*U0*U2*U3 + 
  121751816*U1*U2*U3 - 3260792*U2^2*U3 - 1608680*U0*U3^2 - 12184124*U1*U3^2 + 
  8617936*U2*U3^2 + 391320*U5^2*U6 - 10942992*U0*U4*U7 - 9391680*U1*U4*U7 - 
  4695840*U2*U4*U7 - 4760956*U0*U5*U7 - 1565280*U1*U5*U7 - 
  12015810*U0*U6*U7 + 19341597*U1*U6*U7 + 9045024*U0*U4*U8 + 
  81636768*U1*U4*U8 - 1825744*U1*U5*U8 - 1173960*U0*U6*U8 + 
  28175040*U1*U6*U8 + 126841056*U1*U4*U9 - 1291872*U0*U5*U9 - 
  2409200*U1*U5*U9 + 253682112*U1*U6*U9, -1047620*U0^3 - 61518582*U0^2*U1 - 
  330649068*U0*U1^2 - 42289088*U1^3 + 1834832*U0^2*U2 + 76280032*U0*U1*U2 + 
  29008448*U1^2*U2 - 1977412*U0*U2^2 - 26405992*U1*U2^2 - 7304640*U2^3 + 
  214400*U0^2*U3 - 721952*U0*U1*U3 + 93895136*U1^2*U3 + 3746440*U0*U2*U3 - 
  33801968*U1*U2*U3 - 2631264*U2^2*U3 - 117340*U0*U3^2 + 2832872*U1*U3^2 + 
  1387152*U2*U3^2 + 86960*U5^3 - 334584*U0*U4*U7 + 9391680*U1*U4*U7 + 
  6261120*U2*U4*U7 - 3130560*U3*U4*U7 + 119208*U0*U5*U7 + 3130560*U1*U5*U7 + 
  260880*U2*U5*U7 - 5697915*U0*U6*U7 + 2549874*U1*U6*U7 - 3519312*U0*U4*U8 - 
  72595104*U1*U4*U8 - 260880*U0*U5*U8 - 7349568*U1*U5*U8 - 
  43827840*U1*U6*U8 - 66810528*U1*U4*U9 - 222544*U0*U5*U9 - 860320*U1*U5*U9 - 
  83532096*U1*U6*U9, -937990*U0^3 - 28625004*U0^2*U1 - 107382156*U0*U1^2 + 
  22457504*U1^3 + 884704*U0^2*U2 + 25236234*U0*U1*U2 + 6789236*U1^2*U2 + 
  204416*U0*U2^2 - 4777984*U1*U2^2 - 391320*U2^3 + 170540*U0^2*U3 + 
  6195026*U0*U1*U3 + 14145492*U1^2*U3 - 650800*U0*U2*U3 - 10470736*U1*U2*U3 - 
  43658*U2^2*U3 + 230710*U0*U3^2 + 2723104*U1*U3^2 - 404786*U2*U3^2 + 
  1760940*U4*U6^2 + 1316277*U0*U4*U7 + 586980*U1*U4*U7 + 293490*U2*U4*U7 + 
  27086*U0*U5*U7 + 97830*U1*U5*U7 - 157770*U0*U6*U7 - 2900112*U1*U6*U7 - 
  874794*U0*U4*U8 - 7717608*U1*U4*U8 + 10514*U1*U5*U8 - 3521880*U1*U6*U8 - 
  293490*U0*U4*U9 - 10059456*U1*U4*U9 - 293490*U2*U4*U9 + 293490*U3*U4*U9 + 
  147312*U0*U5*U9 + 337570*U1*U5*U9 - 18944952*U1*U6*U9, 
 -3101660*U0^3 - 96256386*U0^2*U1 + 96538056*U0*U1^2 - 373528064*U1^3 + 
  6319616*U0^2*U2 + 184889376*U0*U1*U2 - 151484576*U1^2*U2 - 
  3738716*U0*U2^2 - 100466576*U1*U2^2 - 12522240*U2^3 + 529120*U0^2*U3 + 
  19069504*U0*U1*U3 - 74982432*U1^2*U3 + 1143640*U0*U2*U3 - 
  59498144*U1*U2*U3 - 1406512*U2^2*U3 + 1514300*U0*U3^2 + 33253136*U1*U3^2 - 
  3303664*U2*U3^2 + 4695840*U4*U5*U6 + 4912488*U0*U4*U7 + 18783360*U1*U4*U7 + 
  9391680*U2*U4*U7 + 862024*U0*U5*U7 + 3130560*U1*U5*U7 + 385515*U0*U6*U7 - 
  14162268*U1*U6*U7 - 4467696*U0*U4*U8 - 26072352*U1*U4*U8 - 
  5943584*U1*U5*U8 - 75133440*U1*U6*U8 - 76172064*U1*U4*U9 - 
  430992*U0*U5*U9 - 21690880*U1*U5*U9 - 171127488*U1*U6*U9, 
 -5302972*U0^3 - 174005946*U0^2*U1 - 535770924*U0*U1^2 + 451426880*U1^3 + 
  12981712*U0^2*U2 + 335903136*U0*U1*U2 + 111225728*U1^2*U2 + 
  4711460*U0*U2^2 - 5074024*U1*U2^2 + 1252224*U2^3 + 1240448*U0^2*U3 + 
  62382944*U0*U1*U3 + 168328608*U1^2*U3 - 1960264*U0*U2*U3 - 
  86865904*U1*U2*U3 + 2500864*U2^2*U3 + 955516*U0*U3^2 + 5341672*U1*U3^2 - 
  6578960*U2*U3^2 + 313056*U4*U5^2 + 6556248*U0*U4*U7 + 1878336*U1*U4*U7 + 
  1878336*U3*U4*U7 + 2659184*U0*U5*U7 - 313056*U1*U5*U7 + 9293355*U0*U6*U7 - 
  15803214*U1*U6*U7 - 5405232*U0*U4*U8 - 52263648*U1*U4*U8 + 
  5001728*U1*U5*U8 + 7513344*U1*U6*U8 - 54500448*U1*U4*U9 + 
  1305264*U0*U5*U9 + 12061024*U1*U5*U9 - 139054272*U1*U6*U9, 
 7548460*U0^3 + 234518058*U0^2*U1 + 716506062*U0*U1^2 - 154158368*U1^3 - 
  10715608*U0^2*U2 - 301804248*U0*U1*U2 - 28561232*U1^2*U2 + 417388*U0*U2^2 + 
  58297828*U1*U2^2 + 6261120*U2^3 - 1397480*U0^2*U3 - 50027072*U0*U1*U3 - 
  108175824*U1^2*U3 + 3506920*U0*U2*U3 + 104088472*U1*U2*U3 + 
  148616*U2^2*U3 - 1790740*U0*U3^2 - 24741988*U1*U3^2 + 3877832*U2*U3^2 + 
  7043760*U4^2*U6 - 8998884*U0*U4*U7 - 9391680*U1*U4*U7 - 4695840*U2*U4*U7 - 
  1099652*U0*U5*U7 - 1565280*U1*U5*U7 - 1887705*U0*U6*U7 + 
  22581699*U1*U6*U7 + 7454928*U0*U4*U8 + 70531776*U1*U4*U8 + 
  297232*U1*U5*U8 + 37566720*U1*U6*U8 + 2347920*U0*U4*U9 + 
  107792112*U1*U4*U9 + 3521880*U2*U4*U9 - 2347920*U3*U4*U9 - 
  1092624*U0*U5*U9 + 1478120*U1*U5*U9 + 206192544*U1*U6*U9, 
 11655460*U0^3 + 241046838*U0^2*U1 - 1078992588*U0*U1^2 + 702509632*U1^3 - 
  12998128*U0^2*U2 - 354101088*U0*U1*U2 + 361986688*U1^2*U2 + 
  8889028*U0*U2^2 + 187079128*U1*U2^2 + 18783360*U2^3 - 3396800*U0^2*U3 - 
  152355872*U0*U1*U3 + 224869536*U1^2*U3 + 11083960*U0*U2*U3 + 
  90201232*U1*U2*U3 + 1751936*U2^2*U3 - 4595620*U0*U3^2 - 71685208*U1*U3^2 + 
  17996912*U2*U3^2 + 9391680*U4^2*U5 - 33490584*U0*U4*U7 - 
  37566720*U1*U4*U7 - 14087520*U2*U4*U7 - 9391680*U3*U4*U7 - 
  6167792*U0*U5*U7 - 4695840*U1*U5*U7 - 16652925*U0*U6*U7 + 
  27817314*U1*U6*U7 + 9979248*U0*U4*U8 - 29117664*U1*U4*U8 + 
  3503872*U1*U5*U8 + 112700160*U1*U6*U8 - 4718688*U1*U4*U9 - 
  1901904*U0*U5*U9 + 36236000*U1*U5*U9 + 215962944*U1*U6*U9, 
 -49881260*U0^3 - 1471505058*U0^2*U1 - 4335263292*U0*U1^2 + 900758848*U1^3 + 
  72030608*U0^2*U2 + 2037513888*U0*U1*U2 + 120495232*U1^2*U2 - 
  12792908*U0*U2^2 - 411458888*U1*U2^2 - 43827840*U2^3 + 11553280*U0^2*U3 + 
  406727392*U0*U1*U3 + 673484064*U1^2*U3 - 35679080*U0*U2*U3 - 
  695930672*U1*U2*U3 - 1038976*U2^2*U3 + 12090860*U0*U3^2 + 
  169924808*U1*U3^2 - 29846992*U2*U3^2 + 28175040*U4^3 + 46029384*U0*U4*U7 + 
  65741760*U1*U4*U7 + 32870880*U2*U4*U7 + 4695840*U3*U4*U7 + 
  6524272*U0*U5*U7 + 10956960*U1*U5*U7 + 9201015*U0*U6*U7 - 
  151970934*U1*U6*U7 - 53508048*U0*U4*U8 - 466821216*U1*U4*U8 - 
  2077952*U1*U5*U8 - 262967040*U1*U6*U8 - 23479200*U0*U4*U9 - 
  705016032*U1*U4*U9 - 37566720*U2*U4*U9 + 18783360*U3*U4*U9 + 
  6835824*U0*U5*U9 - 17272480*U1*U5*U9 - 1410032064*U1*U6*U9, 
 -6587900*U0^3 - 185749902*U0^2*U1 - 358475808*U0*U1^2 + 235350592*U1^3 + 
  13003952*U0^2*U2 + 342257592*U0*U1*U2 + 27367648*U1^2*U2 + 
  3167428*U0*U2^2 - 40034912*U1*U2^2 - 3130560*U2^3 + 1124680*U0^2*U3 + 
  45428128*U0*U1*U3 + 92962416*U1^2*U3 - 5893640*U0*U2*U3 - 
  93141728*U1*U2*U3 + 2986256*U2^2*U3 + 1648580*U0*U3^2 + 14681312*U1*U3^2 - 
  4676728*U2*U3^2 + 10161396*U0*U4*U7 + 4695840*U1*U4*U7 + 2347920*U2*U4*U7 + 
  3058408*U0*U5*U7 + 782640*U1*U5*U7 + 10117485*U0*U6*U7 - 
  18555096*U1*U6*U7 - 6393552*U0*U4*U8 - 47630304*U1*U4*U8 + 
  2841952*U1*U5*U8 - 18783360*U1*U6*U8 - 2347920*U0*U4*U9 - 
  84410448*U1*U4*U9 + 1173960*U2*U4*U9 + 2347920*U3*U4*U9 + 900816*U0*U5*U9 + 
  2629640*U1*U5*U9 - 1173960*U0*U6*U9 - 168820896*U1*U6*U9 + 
  4695840*U3*U6*U9, -12861220*U0^3 - 403574454*U0^2*U1 - 1135179276*U0*U1^2 + 
  1103465024*U1^3 + 17837584*U0^2*U2 + 502774944*U0*U1*U2 + 
  303091136*U1^2*U2 + 22220156*U0*U2^2 + 64118936*U1*U2^2 + 6261120*U2^3 + 
  4652480*U0^2*U3 + 177527456*U0*U1*U3 + 360020832*U1^2*U3 - 
  5753560*U0*U2*U3 - 119107696*U1*U2*U3 - 1837088*U2^2*U3 + 2034340*U0*U3^2 - 
  14728856*U1*U3^2 - 11043056*U2*U3^2 + 24882552*U0*U4*U7 + 
  6907856*U0*U5*U7 + 20264805*U0*U6*U7 + 7526658*U1*U6*U7 - 
  9902064*U0*U4*U8 - 44271648*U1*U4*U8 + 18239744*U1*U5*U8 - 
  3130560*U2*U5*U8 + 9391680*U0*U6*U8 + 150266880*U1*U6*U8 + 
  9391680*U3*U6*U8 - 103825056*U1*U4*U9 + 2873712*U0*U5*U9 + 
  32759200*U1*U5*U9 - 188866752*U1*U6*U9, -540884*U0^3 - 18495198*U0^2*U1 - 
  1414884*U0*U1^2 - 1990976*U1^3 + 1541744*U0^2*U2 + 41030496*U0*U1*U2 - 
  8152064*U1^2*U2 + 15820*U0*U2^2 - 9342200*U1*U2^2 - 1252224*U2^3 + 
  136384*U0^2*U3 + 4892224*U0*U1*U3 + 6315360*U1^2*U3 + 328552*U0*U2*U3 - 
  11758160*U1*U2*U3 + 440768*U2^2*U3 + 131732*U0*U3^2 + 2134136*U1*U3^2 - 
  538096*U2*U3^2 + 515160*U0*U4*U7 + 1878336*U1*U4*U7 + 939168*U2*U4*U7 + 
  376912*U0*U5*U7 + 313056*U1*U5*U7 + 582345*U0*U6*U7 - 1212762*U1*U6*U7 + 
  469584*U3*U6*U7 - 751344*U0*U4*U8 - 8125344*U1*U4*U8 - 370688*U1*U5*U8 - 
  7513344*U1*U6*U8 - 14498592*U1*U4*U9 + 22320*U0*U5*U9 - 1415776*U1*U5*U9 - 
  25240512*U1*U6*U9, 1454120*U0^3 + 49437522*U0^2*U1 + 138702738*U0*U1^2 - 
  57463432*U1^3 - 2831432*U0^2*U2 - 77495172*U0*U1*U2 - 9081208*U1^2*U2 - 
  1010788*U0*U2^2 + 10120052*U1*U2^2 + 782640*U2^3 - 501820*U0^2*U3 - 
  18310408*U0*U1*U3 - 25454016*U1^2*U3 + 104300*U0*U2*U3 + 
  23766668*U1*U2*U3 - 301316*U2^2*U3 - 339980*U0*U3^2 - 3810932*U1*U3^2 + 
  1361008*U2*U3^2 - 2090826*U0*U4*U7 - 1173960*U1*U4*U7 - 586980*U2*U4*U7 - 
  541978*U0*U5*U7 - 195660*U1*U5*U7 - 1677375*U0*U6*U7 + 5086371*U1*U6*U7 + 
  1498992*U0*U4*U8 + 12996504*U1*U4*U8 - 602632*U1*U5*U8 + 4695840*U1*U6*U8 + 
  21666588*U1*U4*U9 - 210486*U0*U5*U9 - 694460*U1*U5*U9 + 97830*U3*U5*U9 + 
  42159216*U1*U6*U9, -1184188*U0^3 - 38230938*U0^2*U1 - 68673408*U0*U1^2 + 
  36729152*U1^3 + 2669680*U0^2*U2 + 70322080*U0*U1*U2 + 2238240*U1^2*U2 + 
  1149012*U0*U2^2 - 9317568*U1*U2^2 - 834816*U2^3 + 270576*U0^2*U3 + 
  11742560*U0*U1*U3 + 17793440*U1^2*U3 - 234280*U0*U2*U3 - 
  18571552*U1*U2*U3 + 511856*U2^2*U3 + 320284*U0*U3^2 + 3215296*U1*U3^2 - 
  1262416*U2*U3^2 + 1676808*U0*U4*U7 + 1252224*U1*U4*U7 + 626112*U2*U4*U7 + 
  621160*U0*U5*U7 + 208704*U1*U5*U7 + 1779735*U0*U6*U7 - 3656592*U1*U6*U7 - 
  1261776*U0*U4*U8 - 9855168*U1*U4*U8 + 52176*U0*U5*U8 + 397600*U1*U5*U8 + 
  52176*U3*U5*U8 + 313056*U0*U6*U8 - 5008896*U1*U6*U8 - 17592288*U1*U4*U9 + 
  172736*U0*U5*U9 + 54880*U1*U5*U9 - 35184576*U1*U6*U9, 
 -1504756*U0^3 - 39885390*U0^2*U1 - 130787124*U0*U1^2 + 212362688*U1^3 + 
  3931888*U0^2*U2 + 87203040*U0*U1*U2 + 50721536*U1^2*U2 + 2476076*U0*U2^2 + 
  23650088*U1*U2^2 + 5008896*U2^3 + 457664*U0^2*U3 + 26080544*U0*U1*U3 + 
  40093152*U1^2*U3 - 1838872*U0*U2*U3 - 6506128*U1*U2*U3 + 2534848*U2^2*U3 + 
  131764*U0*U3^2 - 5012648*U1*U3^2 - 2885936*U2*U3^2 + 2336472*U0*U4*U7 - 
  3756672*U1*U4*U7 - 2817504*U2*U4*U7 + 1878336*U3*U4*U7 + 1110896*U0*U5*U7 - 
  939168*U1*U5*U7 + 313056*U3*U5*U7 + 5989473*U0*U6*U7 - 3124770*U1*U6*U7 - 
  347376*U0*U4*U8 + 9127008*U1*U4*U8 + 5069696*U1*U5*U8 + 30053376*U1*U6*U8 + 
  12737760*U1*U4*U9 + 799536*U0*U5*U9 + 9899296*U1*U5*U9 - 4577856*U1*U6*U9, 
 6993980*U0^3 + 238677882*U0^2*U1 + 617546508*U0*U1^2 - 289559872*U1^3 - 
  15163952*U0^2*U2 - 396368192*U0*U1*U2 - 43300608*U1^2*U2 - 
  3476868*U0*U2^2 + 50552232*U1*U2^2 + 4174080*U2^3 - 1070400*U0^2*U3 - 
  57814048*U0*U1*U3 - 135602656*U1^2*U3 - 341080*U0*U2*U3 + 
  115183088*U1*U2*U3 - 2491456*U2^2*U3 - 1695740*U0*U3^2 - 22703912*U1*U3^2 + 
  7406768*U2*U3^2 - 9669096*U0*U4*U7 - 6261120*U1*U4*U7 - 3130560*U2*U4*U7 - 
  2811008*U0*U5*U7 - 1043520*U1*U5*U7 - 8531835*U0*U6*U7 + 
  24220926*U1*U6*U7 + 7417392*U0*U4*U8 + 66124704*U1*U4*U8 + 
  1565280*U3*U4*U8 - 2895872*U1*U5*U8 + 25044480*U1*U6*U8 + 
  110182368*U1*U4*U9 - 1233616*U0*U5*U9 - 3158720*U1*U5*U9 + 
  214103616*U1*U6*U9, 1841500*U0^3 + 52761834*U0^2*U1 + 229678476*U0*U1^2 - 
  161505344*U1^3 - 3588304*U0^2*U2 + 85353696*U0*U1*U2 - 83158016*U1^2*U2 - 
  2169476*U0*U2^2 - 44242136*U1*U2^2 - 6261120*U2^3 - 3737600*U0^2*U3 - 
  115589216*U0*U1*U3 - 36954912*U1^2*U3 + 192520*U0*U2*U3 - 
  28920464*U1*U2*U3 - 1718272*U2^2*U3 - 20380*U0*U3^2 + 7326296*U1*U3^2 - 
  4596784*U2*U3^2 + 3130560*U3^3 + 6733368*U0*U4*U7 + 9391680*U1*U4*U7 + 
  4695840*U2*U4*U7 + 1488784*U0*U5*U7 + 1565280*U1*U5*U7 + 4940685*U0*U6*U7 + 
  10302*U1*U6*U7 - 3232176*U0*U4*U8 - 20300832*U1*U4*U8 - 3436544*U1*U5*U8 - 
  37566720*U1*U6*U8 - 46364064*U1*U4*U9 - 2291472*U0*U5*U9 - 
  11476960*U1*U5*U9 - 73944768*U1*U6*U9, -268484*U0^3 - 7897494*U0^2*U1 - 
  13860972*U0*U1^2 + 4922944*U1^3 + 581264*U0^2*U2 + 13492800*U0*U1*U2 - 
  845504*U1^2*U2 - 360164*U0*U2^2 - 1359656*U1*U2^2 + 81184*U0^2*U3 + 
  3789664*U0*U1*U3 + 3565344*U1^2*U3 + 8104*U0*U2*U3 - 2600432*U1*U2*U3 + 
  423968*U2^2*U3 + 24932*U0*U3^2 + 493352*U1*U3^2 - 413776*U2*U3^2 + 
  338184*U0*U4*U7 + 107632*U0*U5*U7 + 249237*U0*U6*U7 - 906510*U1*U6*U7 - 
  349296*U0*U4*U8 - 1825056*U1*U4*U8 + 13120*U1*U5*U8 - 1252224*U1*U6*U8 - 
  2482656*U1*U4*U9 + 313056*U2*U4*U9 + 45936*U0*U5*U9 + 41984*U1*U5*U9 + 
  313056*U0*U6*U9 - 4965312*U1*U6*U9 + 626112*U2*U6*U9, 
 -33200*U0^3 - 624312*U0^2*U1 - 3364338*U0*U1^2 - 2240768*U1^3 - 
  51628*U0^2*U2 - 1558518*U0*U1*U2 + 1035088*U1^2*U2 + 245488*U0*U2^2 + 
  411268*U1*U2^2 + 195660*U2^3 + 3280*U0^2*U3 + 315808*U0*U1*U3 - 
  798144*U1^2*U3 - 112760*U0*U2*U3 + 847432*U1*U2*U3 - 26224*U2^2*U3 + 
  23360*U0*U3^2 - 34948*U1*U3^2 - 32908*U2*U3^2 + 165456*U0*U4*U7 - 
  13112*U0*U5*U7 + 252090*U0*U6*U7 + 199779*U1*U6*U7 + 146745*U2*U6*U7 - 
  2112*U0*U4*U8 + 287136*U1*U4*U8 - 52448*U1*U5*U8 + 976512*U1*U4*U9 + 
  5856*U0*U5*U9 + 20000*U1*U5*U9 + 1953024*U1*U6*U9, 
 -494260*U0^3 - 14612814*U0^2*U1 + 14347344*U0*U1^2 + 39493184*U1^3 + 
  1467664*U0^2*U2 + 35989664*U0*U1*U2 + 9357856*U1^2*U2 + 1512076*U0*U2^2 + 
  3721696*U1*U2^2 + 521760*U2^3 + 146320*U0^2*U3 + 7153376*U0*U1*U3 + 
  12886432*U1^2*U3 + 5000*U0*U2*U3 - 2638816*U1*U2*U3 + 617712*U2^2*U3 + 
  55300*U0*U3^2 - 2290016*U1*U3^2 - 772656*U2*U3^2 + 694152*U0*U4*U7 + 
  569736*U0*U5*U7 + 2373765*U0*U6*U7 + 550968*U1*U6*U7 - 477264*U0*U4*U8 - 
  2693568*U1*U4*U8 + 713664*U1*U5*U8 + 3130560*U1*U6*U8 - 7766496*U1*U4*U9 + 
  133552*U0*U5*U9 + 641920*U1*U5*U9 + 260880*U2*U5*U9 - 15532992*U1*U6*U9, 
 1677860*U0^3 + 46306854*U0^2*U1 + 89606496*U0*U1^2 + 15113216*U1^3 - 
  418064*U0^2*U2 - 12997824*U0*U1*U2 - 1406656*U1^2*U2 - 2993596*U0*U2^2 + 
  6166784*U1*U2^2 - 342880*U0^2*U3 - 17339056*U0*U1*U3 - 5195232*U1^2*U3 + 
  1514600*U0*U2*U3 + 4823936*U1*U2*U3 + 812128*U2^2*U3 - 649220*U0*U3^2 - 
  5139584*U1*U3^2 + 1722736*U2*U3^2 - 4371192*U0*U4*U7 - 376576*U0*U5*U7 - 
  677025*U0*U6*U7 + 4680912*U1*U6*U7 + 1305024*U0*U4*U8 + 6283008*U1*U4*U8 + 
  2347920*U2*U4*U8 + 841616*U1*U5*U8 + 9391680*U1*U6*U8 + 944736*U1*U4*U9 - 
  250752*U0*U5*U9 + 21760*U1*U5*U9 + 1889472*U1*U6*U9, 
 77484*U0^2*U4 + 1303980*U0*U1*U4 + 1155000*U1^2*U4 + 47532*U0*U2*U4 - 
  125664*U1*U2*U4 - 20196*U2^2*U4 + 3216*U0*U3*U4 + 75504*U1*U3*U4 + 
  4710*U0^2*U5 + 50640*U0*U1*U5 + 168960*U1^2*U5 - 8236*U0*U2*U5 + 
  95612*U1*U2*U5 + 36098*U0*U3*U5 + 118580*U1*U3*U5 + 335460*U0^2*U6 + 
  1783644*U0*U1*U6 - 1259808*U1^2*U6 - 121572*U0*U2*U6 - 339768*U1*U2*U6 - 
  150156*U0*U3*U6 - 683496*U1*U3*U6 + 26928*U2*U3*U6 - 6732*U0*U7^2 + 
  1743*U0*U7*U8 + 5478*U1*U7*U8 + 13464*U1*U8^2 + 40392*U6^2*U9 - 
  14514*U0*U7*U9 - 148038*U1*U7*U9 + 47082*U0*U8*U9 + 154704*U1*U8*U9 - 
  6732*U0*U9^2 - 13464*U1*U9^2 - 6732*U2*U9^2 + 6732*U3*U9^2, 
 26532*U0^2*U4 + 441660*U0*U1*U4 + 168600*U1^2*U4 - 41412*U0*U2*U4 - 
  79968*U1*U2*U4 + 20196*U2^2*U4 - 120*U0*U3*U4 - 156720*U1*U3*U4 - 
  22440*U2*U3*U4 + 1150*U0^2*U5 - 14264*U0*U1*U5 + 35808*U1^2*U5 + 
  14804*U0*U2*U5 + 48340*U1*U2*U5 + 6962*U0*U3*U5 + 19132*U1*U3*U5 + 
  23772*U0^2*U6 - 547524*U0*U1*U6 - 842304*U1^2*U6 - 156948*U0*U2*U6 - 
  83424*U1*U2*U6 - 79284*U0*U3*U6 - 522864*U1*U3*U6 + 8976*U2*U3*U6 + 
  5610*U0*U7^2 + 53856*U6^2*U8 + 24171*U0*U7*U8 + 5466*U1*U7*U8 + 
  17952*U1*U8^2 + 8976*U2*U8^2 - 14304*U0*U7*U9 - 56946*U1*U7*U9 + 
  13206*U0*U8*U9 + 78192*U1*U8*U9 - 17952*U1*U9^2, 
 -22176*U0*U1*U4 - 27360*U1^2*U4 + 26112*U1*U2*U4 + 3072*U1*U3*U4 + 
  3472*U0*U1*U5 - 8000*U1^2*U5 - 7376*U1*U2*U5 - 5888*U1*U3*U5 - 
  2244*U0^2*U6 - 87282*U0*U1*U6 + 173856*U1^2*U6 + 25344*U1*U2*U6 + 
  87264*U1*U3*U6 + 1683*U6^2*U7 + 1122*U0*U7^2 + 1464*U1*U7*U8 + 
  2244*U1*U8^2 + 12528*U1*U7*U9 - 14040*U1*U8*U9 - 2244*U1*U9^2, 
 26532*U0^2*U4 + 397428*U0*U1*U4 + 562632*U1^2*U4 + 36108*U0*U2*U4 + 
  31008*U1*U2*U4 - 38148*U2^2*U4 - 4200*U0*U3*U4 + 186864*U1*U3*U4 + 
  22440*U2*U3*U4 + 1354*U0^2*U5 + 115496*U0*U1*U5 + 67456*U1^2*U5 - 
  14436*U0*U2*U5 + 4012*U1*U2*U5 + 8798*U0*U3*U5 + 48756*U1*U3*U5 + 
  95988*U0^2*U6 + 1343676*U0*U1*U6 + 298656*U1^2*U6 + 53988*U0*U2*U6 - 
  134640*U1*U2*U6 - 14820*U0*U3*U6 + 208896*U1*U3*U6 + 4488*U2*U3*U6 - 
  14586*U0*U7^2 - 11223*U0*U7*U8 + 1326*U1*U7*U8 + 4488*U5*U6*U9 - 
  9204*U0*U7*U9 - 23766*U1*U7*U9 + 11166*U0*U8*U9 + 12648*U1*U8*U9 + 
  8976*U1*U9^2, -344652*U0^2*U4 - 5670228*U0*U1*U4 - 5049096*U1^2*U4 - 
  21012*U0*U2*U4 + 853536*U1*U2*U4 + 262548*U2^2*U4 + 59304*U0*U3*U4 - 
  788208*U1*U3*U4 + 121176*U2*U3*U4 - 17802*U0^2*U5 - 745656*U0*U1*U5 - 
  868128*U1^2*U5 + 81284*U0*U2*U5 - 335164*U1*U2*U5 - 121894*U0*U3*U5 - 
  487924*U1*U3*U5 - 829716*U0^2*U6 - 8180724*U0*U1*U6 + 3956160*U1^2*U6 + 
  553212*U0*U2*U6 + 1717056*U1*U2*U6 + 703836*U0*U3*U6 + 3313584*U1*U3*U6 + 
  242352*U2*U3*U6 + 77418*U0*U7^2 + 53856*U5*U6*U8 - 36849*U0*U7*U8 + 
  99186*U1*U7*U8 + 26928*U0*U8^2 + 323136*U1*U8^2 + 26928*U3*U8^2 + 
  159312*U0*U7*U9 + 733206*U1*U7*U9 - 142674*U0*U8*U9 - 326256*U1*U8*U9, 
 4224*U0^2*U4 + 129960*U0*U1*U4 + 73608*U1^2*U4 + 12852*U0*U2*U4 - 
  107304*U1*U2*U4 - 4488*U2^2*U4 - 4296*U0*U3*U4 - 38232*U1*U3*U4 - 
  6732*U2*U3*U4 + 4488*U3^2*U4 - 1092*U0^2*U5 - 2874*U0*U1*U5 + 
  21864*U1^2*U5 - 4388*U0*U2*U5 + 23752*U1*U2*U5 + 748*U2^2*U5 + 
  380*U0*U3*U5 + 17552*U1*U3*U5 + 19860*U0^2*U6 + 461496*U0*U1*U6 - 
  619680*U1^2*U6 - 7392*U0*U2*U6 - 123552*U1*U2*U6 + 4332*U0*U3*U6 - 
  318720*U1*U3*U6 + 561*U5*U6*U7 - 2244*U0*U7^2 + 372*U0*U7*U8 - 
  864*U1*U7*U8 - 3144*U0*U7*U9 - 38736*U1*U7*U9 + 2208*U0*U8*U9 + 
  56256*U1*U8*U9 + 8976*U1*U9^2, 7260*U0^2*U4 - 773772*U0*U1*U4 + 
  2234760*U1^2*U4 - 299676*U0*U2*U4 + 1472064*U1*U2*U4 + 6732*U2^2*U4 + 
  93048*U0*U3*U4 + 1137840*U1*U3*U4 + 148104*U2*U3*U4 - 107712*U3^2*U4 + 
  16362*U0^2*U5 - 58728*U0*U1*U5 + 265056*U1^2*U5 + 102412*U0*U2*U5 - 
  86372*U1*U2*U5 + 8976*U2^2*U5 + 22870*U0*U3*U5 + 114004*U1*U3*U5 - 
  150492*U0^2*U6 - 4935660*U0*U1*U6 + 6867168*U1^2*U6 + 17028*U0*U2*U6 + 
  925056*U1*U2*U6 - 346284*U0*U3*U6 + 3733488*U1*U3*U6 - 26928*U2*U3*U6 - 
  10098*U0*U7^2 - 7935*U0*U7*U8 + 19470*U1*U7*U8 + 4488*U5^2*U9 + 
  11796*U0*U7*U9 + 233178*U1*U7*U9 - 3702*U0*U8*U9 - 688512*U1*U8*U9 - 
  215424*U1*U9^2, 491700*U0^2*U4 + 9859452*U0*U1*U4 + 5148408*U1^2*U4 + 
  718284*U0*U2*U4 - 2833152*U1*U2*U4 - 249084*U2^2*U4 - 257640*U0*U3*U4 - 
  1088880*U1*U3*U4 - 228888*U2*U3*U4 + 215424*U3^2*U4 - 21042*U0^2*U5 + 
  897240*U0*U1*U5 + 978528*U1^2*U5 - 297532*U0*U2*U5 + 769364*U1*U2*U5 - 
  8976*U2^2*U5 + 119810*U0*U3*U5 + 653852*U1*U3*U5 + 1657020*U0^2*U6 + 
  25195452*U0*U1*U6 - 17011680*U1^2*U6 - 533412*U0*U2*U6 - 3940992*U1*U2*U6 - 
  114084*U0*U3*U6 - 10323504*U1*U3*U6 + 188496*U2*U3*U6 - 90882*U0*U7^2 + 
  4488*U5^2*U8 + 17223*U0*U7*U8 + 1338*U1*U7*U8 - 13464*U0*U8^2 - 
  228192*U0*U7*U9 - 1331106*U1*U7*U9 + 224742*U0*U8*U9 + 2113248*U1*U8*U9 + 
  430848*U1*U9^2, -4224*U0^2*U4 - 180912*U0*U1*U4 + 14256*U1^2*U4 - 
  1632*U0*U2*U4 + 278256*U1*U2*U4 + 13464*U2^2*U4 + 4296*U0*U3*U4 + 
  87120*U1*U3*U4 + 13464*U2*U3*U4 - 4488*U3^2*U4 + 1840*U0^2*U5 + 
  36272*U0*U1*U5 - 20240*U1^2*U5 + 2144*U0*U2*U5 - 28864*U1*U2*U5 - 
  4488*U2^2*U5 + 368*U0*U3*U5 - 24112*U1*U3*U5 - 8640*U0^2*U6 - 
  326016*U0*U1*U6 + 1156320*U1^2*U6 + 38808*U0*U2*U6 + 321552*U1*U2*U6 + 
  2400*U0*U3*U6 + 558096*U1*U3*U6 + 13464*U2*U3*U6 + 374*U5^2*U7 + 
  1683*U0*U7^2 + 4488*U1*U7^2 + 1122*U2*U7^2 + 2244*U3*U7^2 - 3738*U0*U7*U8 + 
  1056*U1*U7*U8 + 5388*U0*U7*U9 + 84744*U1*U7*U9 - 2208*U0*U8*U9 - 
  93192*U1*U8*U9 - 8976*U1*U9^2, -275748*U0^2*U4 - 4812636*U0*U1*U4 - 
  5370648*U1^2*U4 - 289068*U0*U2*U4 + 530400*U1*U2*U4 + 141372*U2^2*U4 - 
  5496*U0*U3*U4 - 560112*U1*U3*U4 + 13464*U2*U3*U4 - 9414*U0^2*U5 - 
  275352*U0*U1*U5 - 788928*U1^2*U5 + 55388*U0*U2*U5 - 391396*U1*U2*U5 - 
  121114*U0*U3*U5 - 534652*U1*U3*U5 - 1227948*U0^2*U6 - 8556348*U0*U1*U6 + 
  4329984*U1^2*U6 + 126324*U0*U2*U6 + 1498464*U1*U2*U6 + 504036*U0*U3*U6 + 
  2697408*U1*U3*U6 + 50490*U0*U7^2 + 26097*U0*U7*U8 - 4170*U1*U7*U8 + 
  80784*U4*U6*U9 + 75972*U0*U7*U9 + 653610*U1*U7*U9 - 167550*U0*U8*U9 - 
  584448*U1*U8*U9 + 26928*U0*U9^2 + 53856*U1*U9^2 + 40392*U2*U9^2 - 
  26928*U3*U9^2, -25212*U0^2*U4 - 380580*U0*U1*U4 + 906072*U1^2*U4 + 
  116892*U0*U2*U4 + 24480*U1*U2*U4 - 105468*U2^2*U4 + 1608*U0*U3*U4 + 
  491280*U1*U3*U4 + 67320*U2*U3*U4 - 450*U0^2*U5 + 188328*U0*U1*U5 + 
  114336*U1^2*U5 - 31420*U0*U2*U5 - 24812*U1*U2*U5 - 8318*U0*U3*U5 + 
  84636*U1*U3*U5 + 83580*U0^2*U6 + 3594300*U0*U1*U6 + 816192*U1^2*U6 + 
  315084*U0*U2*U6 - 383328*U1*U2*U6 + 132492*U0*U3*U6 + 532656*U1*U3*U6 + 
  8976*U2*U3*U6 - 52734*U0*U7^2 + 53856*U4*U6*U8 - 51021*U0*U7*U8 - 
  11382*U1*U7*U8 - 35904*U1*U8^2 + 11256*U0*U7*U9 - 26898*U1*U7*U9 - 
  11802*U0*U8*U9 - 27600*U1*U8*U9 + 35904*U1*U9^2, 
 -1452*U0^2*U4 - 18834*U0*U1*U4 - 1920*U1^2*U4 - 6528*U0*U2*U4 + 
  16320*U1*U2*U4 + 2244*U2^2*U4 + 1872*U0*U3*U4 + 15648*U1*U3*U4 + 
  4488*U2*U3*U4 - 2244*U3^2*U4 + 760*U0^2*U5 - 560*U0*U1*U5 - 2976*U1^2*U5 + 
  1536*U0*U2*U5 - 4192*U1*U2*U5 + 152*U0*U3*U5 - 1568*U1*U3*U5 - 
  5520*U0^2*U6 - 105168*U0*U1*U6 + 98496*U1^2*U6 + 4224*U0*U2*U6 + 
  16896*U1*U2*U6 - 960*U0*U3*U6 + 64704*U1*U3*U6 + 1683*U4*U6*U7 - 
  300*U0*U7*U8 + 24*U1*U7*U8 + 1884*U0*U7*U9 + 6312*U1*U7*U9 - 912*U0*U8*U9 - 
  8544*U1*U8*U9, -624*U0^2*U4 + 26292*U0*U1*U4 - 3432*U1^2*U4 + 
  2040*U0*U2*U4 - 55488*U1*U2*U4 + 6732*U2^2*U4 - 1920*U0*U3*U4 - 
  52752*U1*U3*U4 - 9792*U2*U3*U4 + 2448*U3^2*U4 - 1014*U0^2*U5 - 
  26592*U0*U1*U5 + 5472*U1^2*U5 - 320*U0*U2*U5 + 16300*U1*U2*U5 - 
  842*U0*U3*U5 + 4276*U1*U3*U5 - 3576*U0^2*U6 + 7932*U0*U1*U6 - 
  404400*U1^2*U6 - 20124*U0*U2*U6 - 35568*U1*U2*U6 - 72*U0*U3*U6 - 
  236160*U1*U3*U6 + 2754*U0*U7^2 + 2451*U0*U7*U8 - 870*U1*U7*U8 + 
  612*U4*U5*U9 - 1506*U0*U7*U9 - 22566*U1*U7*U9 + 258*U0*U8*U9 + 
  34728*U1*U8*U9 + 2448*U1*U9^2, 30756*U0^2*U4 + 36948*U0*U1*U4 + 
  86184*U1^2*U4 - 90780*U0*U2*U4 + 553248*U1*U2*U4 - 11220*U2^2*U4 + 
  24960*U0*U3*U4 + 383472*U1*U3*U4 + 49368*U2*U3*U4 - 35904*U3^2*U4 + 
  11754*U0^2*U5 + 171352*U0*U1*U5 - 43616*U1^2*U5 + 25716*U0*U2*U5 - 
  117988*U1*U2*U5 + 15366*U0*U3*U5 - 46828*U1*U3*U5 + 7932*U0^2*U6 - 
  1913148*U0*U1*U6 + 3275232*U1^2*U6 - 29700*U0*U2*U6 + 473088*U1*U2*U6 - 
  148188*U0*U3*U6 + 1871280*U1*U3*U6 - 8976*U2*U3*U6 - 1122*U0*U7^2 + 
  4488*U4*U5*U8 - 447*U0*U7*U8 + 5262*U1*U7*U8 - 4800*U0*U7*U9 + 
  181122*U1*U7*U9 + 9906*U0*U8*U9 - 333888*U1*U8*U9 - 71808*U1*U9^2, 
 -8580*U0^2*U4 - 482748*U0*U1*U4 - 144984*U1^2*U4 - 67116*U0*U2*U4 + 
  722976*U1*U2*U4 + 6732*U2^2*U4 + 23784*U0*U3*U4 + 264048*U1*U3*U4 + 
  40392*U2*U3*U4 - 26928*U3^2*U4 + 6194*U0^2*U5 + 30184*U0*U1*U5 - 
  81184*U1^2*U5 + 24636*U0*U2*U5 - 97908*U1*U2*U5 + 2286*U0*U3*U5 - 
  72252*U1*U3*U5 - 71916*U0^2*U6 - 2139708*U0*U1*U6 + 3174528*U1^2*U6 + 
  22308*U0*U2*U6 + 547008*U1*U2*U6 - 50460*U0*U3*U6 + 1820208*U1*U3*U6 + 
  4488*U4*U5*U7 + 5610*U0*U7^2 - 4488*U1*U7^2 - 4488*U3*U7^2 - 
  1323*U0*U7*U8 + 7254*U1*U7*U8 + 9408*U0*U7*U9 + 152994*U1*U7*U9 - 
  5862*U0*U8*U9 - 289056*U1*U8*U9 - 53856*U1*U9^2, 
 62436*U0^2*U4 + 1265988*U0*U1*U4 + 1772136*U1^2*U4 + 98940*U0*U2*U4 + 
  45696*U1*U2*U4 - 56100*U2^2*U4 + 13752*U0*U3*U4 + 365472*U1*U3*U4 + 
  22440*U2*U3*U4 - 8976*U3^2*U4 + 8834*U0^2*U5 + 139944*U0*U1*U5 + 
  239440*U1^2*U5 - 21916*U0*U2*U5 + 75532*U1*U2*U5 + 32734*U0*U3*U5 + 
  158964*U1*U3*U5 + 333852*U0^2*U6 + 2402196*U0*U1*U6 - 19152*U1^2*U6 + 
  18084*U0*U2*U6 - 301488*U1*U2*U6 - 77652*U0*U3*U6 - 71424*U1*U3*U6 - 
  19074*U0*U7^2 - 11223*U0*U7*U8 + 3486*U1*U7*U8 + 13464*U4^2*U9 - 
  15936*U0*U7*U9 - 137862*U1*U7*U9 + 35850*U0*U8*U9 + 60504*U1*U8*U9 - 
  11220*U0*U9^2 - 35904*U1*U9^2 - 17952*U2*U9^2 + 8976*U3*U9^2, 
 113388*U0^2*U4 + 2658396*U0*U1*U4 + 514824*U1^2*U4 + 60180*U0*U2*U4 - 
  1303968*U1*U2*U4 + 100980*U2^2*U4 - 53904*U0*U3*U4 - 1157664*U1*U3*U4 - 
  188496*U2*U3*U4 + 53856*U3^2*U4 - 19362*U0^2*U5 - 361776*U0*U1*U5 + 
  236304*U1^2*U5 - 9188*U0*U2*U5 + 396004*U1*U2*U5 + 13930*U0*U3*U5 + 
  162604*U1*U3*U5 + 211020*U0^2*U6 + 2054892*U0*U1*U6 - 8966064*U1^2*U6 - 
  512028*U0*U2*U6 - 974160*U1*U2*U6 - 172188*U0*U3*U6 - 5339232*U1*U3*U6 + 
  50490*U0*U7^2 + 40392*U4^2*U8 + 51519*U0*U7*U8 - 16926*U1*U7*U8 - 
  74388*U0*U7*U9 - 560442*U1*U7*U9 + 49938*U0*U8*U9 + 810600*U1*U8*U9 + 
  53856*U1*U9^2, 8844*U0^2*U4 + 74244*U0*U1*U4 + 32568*U1^2*U4 + 
  27540*U0*U2*U4 - 90576*U1*U2*U4 + 2244*U2^2*U4 - 9696*U0*U3*U4 - 
  109920*U1*U3*U4 - 35904*U2*U3*U4 + 13464*U3^2*U4 - 4694*U0^2*U5 - 
  8568*U0*U1*U5 + 20336*U1^2*U5 - 4676*U0*U2*U5 + 25404*U1*U2*U5 - 
  1496*U2^2*U5 - 490*U0*U3*U5 + 7972*U1*U3*U5 + 23700*U0^2*U6 + 
  268020*U0*U1*U6 - 493536*U1^2*U6 - 50820*U0*U2*U6 - 4752*U1*U2*U6 - 
  11196*U0*U3*U6 - 430176*U1*U3*U6 + 4488*U2*U3*U6 + 6732*U4^2*U7 + 
  3366*U0*U7^2 + 1122*U3*U7^2 + 5337*U0*U7*U8 - 2034*U1*U7*U8 - 
  12894*U0*U7*U9 - 32286*U1*U7*U9 + 6306*U0*U8*U9 + 41928*U1*U8*U9 - 
  8976*U1*U9^2, -64548*U0^2*U4 - 1064796*U0*U1*U4 - 811320*U1^2*U4 + 
  6324*U0*U2*U4 + 256224*U1*U2*U4 + 15708*U2^2*U4 + 15528*U0*U3*U4 + 
  49680*U1*U3*U4 + 4488*U2*U3*U4 + 1538*U0^2*U5 - 11544*U0*U1*U5 - 
  144896*U1^2*U5 + 6124*U0*U2*U5 - 103716*U1*U2*U5 - 20786*U0*U3*U5 - 
  99708*U1*U3*U5 - 165180*U0^2*U6 - 1766172*U0*U1*U6 + 1814400*U1^2*U6 + 
  70884*U0*U2*U6 + 407616*U1*U2*U6 + 142500*U0*U3*U6 + 1035072*U1*U3*U6 - 
  8976*U2*U3*U6 + 7854*U0*U7^2 + 2877*U0*U7*U8 + 1446*U1*U7*U8 + 
  23424*U0*U7*U9 + 164874*U1*U7*U9 - 28998*U0*U8*U9 - 178176*U1*U8*U9 + 
  4488*U3*U8*U9 + 8976*U1*U9^2, -23892*U0^2*U4 + 369636*U0*U1*U4 - 
  381912*U1^2*U4 + 65892*U0*U2*U4 - 620160*U1*U2*U4 + 33660*U2^2*U4 - 
  27096*U0*U3*U4 - 535488*U1*U3*U4 - 67320*U2*U3*U4 + 26928*U3^2*U4 - 
  4374*U0^2*U5 - 148776*U0*U1*U5 + 6960*U1^2*U5 - 26548*U0*U2*U5 + 
  128012*U1*U2*U5 - 12394*U0*U3*U5 + 17300*U1*U3*U5 - 18780*U0^2*U6 + 
  1513140*U0*U1*U6 - 3892272*U1^2*U6 - 38412*U0*U2*U6 - 486288*U1*U2*U6 + 
  127764*U0*U3*U6 - 2174688*U1*U3*U6 + 10098*U0*U7^2 + 7809*U0*U7*U8 - 
  8634*U1*U7*U8 + 5556*U0*U7*U9 - 183822*U1*U7*U9 + 6732*U3*U7*U9 - 
  12030*U0*U8*U9 + 345000*U1*U8*U9 + 107712*U1*U9^2, 
 -14124*U0^2*U4 - 405444*U0*U1*U4 - 221400*U1^2*U4 - 62220*U0*U2*U4 + 
  259488*U1*U2*U4 + 11220*U2^2*U4 + 18024*U0*U3*U4 + 138240*U1*U3*U4 + 
  17952*U2*U3*U4 - 17952*U3^2*U4 + 3798*U0^2*U5 - 15520*U0*U1*U5 - 
  57808*U1^2*U5 + 20140*U0*U2*U5 - 63388*U1*U2*U5 - 886*U0*U3*U5 - 
  42804*U1*U3*U5 - 79788*U0^2*U6 - 1769796*U0*U1*U6 + 1585200*U1^2*U6 - 
  2772*U0*U2*U6 + 323664*U1*U2*U6 - 32316*U0*U3*U6 + 910944*U1*U3*U6 - 
  17952*U2*U3*U6 + 7854*U0*U7^2 + 2103*U0*U7*U8 + 4170*U1*U7*U8 + 
  2244*U3*U7*U8 + 9480*U0*U7*U9 + 104862*U1*U7*U9 - 7026*U0*U8*U9 - 
  156072*U1*U8*U9 - 35904*U1*U9^2, -14124*U0^2*U4 - 436236*U0*U1*U4 - 
  297048*U1^2*U4 - 4692*U0*U2*U4 + 184416*U1*U2*U4 + 6732*U2^2*U4 + 
  5784*U0*U3*U4 + 70800*U1*U3*U4 + 13464*U2*U3*U4 - 78*U0^2*U5 + 
  7968*U0*U1*U5 - 60768*U1^2*U5 + 8716*U0*U2*U5 - 55316*U1*U2*U5 - 
  2858*U0*U3*U5 - 44444*U1*U3*U5 - 38172*U0^2*U6 - 1020804*U0*U1*U6 + 
  1198752*U1^2*U6 + 24156*U0*U2*U6 + 240768*U1*U2*U6 + 17460*U0*U3*U6 + 
  672336*U1*U3*U6 + 13464*U3^2*U6 + 3366*U0*U7^2 + 1389*U0*U7*U8 + 
  1974*U1*U7*U8 + 6828*U0*U7*U9 + 88314*U1*U7*U9 - 4170*U0*U8*U9 - 
  114816*U1*U8*U9 - 13464*U1*U9^2, 4092*U0^2*U4 + 87168*U0*U1*U4 + 
  38220*U1^2*U4 + 5202*U0*U2*U4 - 45492*U1*U2*U4 - 2160*U0*U3*U4 - 
  19212*U1*U3*U4 - 3366*U2*U3*U4 + 2244*U3^2*U4 - 618*U0^2*U5 - 
  5114*U0*U1*U5 + 10060*U1^2*U5 - 1686*U0*U2*U5 + 12200*U1*U2*U5 + 
  1148*U0*U3*U5 + 8212*U1*U3*U5 + 374*U3^2*U5 + 13878*U0^2*U6 + 
  185988*U0*U1*U6 - 292272*U1^2*U6 - 6600*U0*U2*U6 - 49104*U1*U2*U6 - 
  1050*U0*U3*U6 - 158160*U1*U3*U6 + 303*U0*U7*U8 - 618*U1*U7*U8 - 
  1656*U0*U7*U9 - 18918*U1*U7*U9 + 2088*U0*U8*U9 + 27024*U1*U8*U9 + 
  4488*U1*U9^2, -4884*U0^2*U4 + 26628*U0*U1*U4 + 92424*U1^2*U4 + 
  19380*U0*U2*U4 - 155040*U1*U2*U4 + 6732*U2^2*U4 + 696*U0*U3*U4 - 
  57840*U1*U3*U4 - 40392*U2*U3*U4 - 3678*U0^2*U5 - 80040*U0*U1*U5 + 
  39360*U1^2*U5 - 292*U0*U2*U5 + 40748*U1*U2*U5 - 5074*U0*U3*U5 + 
  19604*U1*U3*U5 - 33756*U0^2*U6 - 335820*U0*U1*U6 - 769920*U1^2*U6 - 
  17820*U0*U2*U6 - 39600*U1*U2*U6 - 17676*U0*U3*U6 - 591984*U1*U3*U6 - 
  53856*U2*U3*U6 + 10098*U0*U7^2 + 6117*U0*U7*U8 - 13890*U1*U7*U8 - 
  26928*U1*U8^2 - 8592*U0*U7*U9 - 71646*U1*U7*U9 - 2094*U0*U8*U9 + 
  48432*U1*U8*U9 + 13464*U2*U8*U9, 6996*U0^2*U4 + 231468*U0*U1*U4 + 
  7608*U1^2*U4 - 45492*U0*U2*U4 - 120768*U1*U2*U4 + 47124*U2^2*U4 - 
  600*U0*U3*U4 - 256560*U1*U3*U4 - 40392*U2*U3*U4 - 234*U0^2*U5 - 
  110520*U0*U1*U5 + 2592*U1^2*U5 + 14180*U0*U2*U5 + 29252*U1*U2*U5 - 
  8976*U2^2*U5 + 1898*U0*U3*U5 - 7924*U1*U3*U5 - 24756*U0^2*U6 - 
  1083828*U0*U1*U6 - 541536*U1^2*U6 - 156420*U0*U2*U6 + 152064*U1*U2*U6 - 
  55332*U0*U3*U6 - 746928*U1*U3*U6 + 26928*U2*U3*U6 + 23562*U0*U7^2 + 
  22119*U0*U7*U8 + 5010*U1*U7*U8 - 4200*U0*U7*U9 - 42234*U1*U7*U9 + 
  13464*U2*U7*U9 + 3198*U0*U8*U9 + 52032*U1*U8*U9, 
 -17028*U0^2*U4 - 224892*U0*U1*U4 - 96696*U1^2*U4 + 3060*U0*U2*U4 - 
  127296*U1*U2*U4 - 2244*U2^2*U4 + 3000*U0*U3*U4 - 15504*U1*U3*U4 - 
  4488*U2*U3*U4 - 1822*U0^2*U5 - 41464*U0*U1*U5 + 24480*U1^2*U5 + 
  3900*U0*U2*U5 + 25772*U1*U2*U5 + 2992*U2^2*U5 - 6498*U0*U3*U5 + 
  14756*U1*U3*U5 - 28812*U0^2*U6 + 151332*U0*U1*U6 - 798048*U1^2*U6 + 
  28116*U0*U2*U6 - 143616*U1*U2*U6 + 16356*U0*U3*U6 - 394128*U1*U3*U6 - 
  8976*U2*U3*U6 - 7854*U0*U7^2 - 2883*U0*U7*U8 - 13770*U1*U7*U8 + 
  4488*U2*U7*U8 - 35904*U1*U8^2 + 3048*U0*U7*U9 - 53550*U1*U7*U9 - 
  7014*U0*U8*U9 + 32640*U1*U8*U9, -4620*U0^2*U4 - 75048*U0*U1*U4 - 
  111144*U1^2*U4 - 4998*U0*U2*U4 + 17952*U1*U2*U4 + 6732*U2^2*U4 + 
  402*U0*U3*U4 - 31944*U1*U3*U4 + 168*U0^2*U5 - 11952*U0*U1*U5 - 
  16764*U1^2*U5 + 2056*U0*U2*U5 - 5324*U1*U2*U5 - 1238*U0*U3*U5 - 
  12452*U1*U3*U5 + 1122*U2*U3*U5 - 14448*U0^2*U6 - 222990*U0*U1*U6 + 
  87648*U1^2*U6 + 4158*U0*U2*U6 + 42768*U1*U2*U6 + 5634*U0*U3*U6 + 
  11088*U1*U3*U6 + 1683*U0*U7^2 + 849*U0*U7*U8 + 660*U1*U7*U8 + 
  2814*U0*U7*U9 + 12012*U1*U7*U9 - 2109*U0*U8*U9 - 10560*U1*U8*U9, 
 -7392*U0^2*U4 - 127212*U0*U1*U4 - 141096*U1^2*U4 + 816*U0*U2*U4 + 
  3264*U1*U2*U4 + 6732*U2^2*U4 + 888*U0*U3*U4 - 5952*U1*U3*U4 - 282*U0^2*U5 - 
  10068*U0*U1*U5 - 15168*U1^2*U5 + 556*U0*U2*U5 - 6092*U1*U2*U5 - 
  2450*U0*U3*U5 - 11780*U1*U3*U5 - 16140*U0^2*U6 - 125160*U0*U1*U6 + 
  56976*U1^2*U6 + 17424*U0*U2*U6 + 58608*U1*U2*U6 + 6732*U2^2*U6 + 
  11340*U0*U3*U6 + 29520*U1*U3*U6 - 1365*U0*U7*U8 - 3678*U1*U7*U8 - 
  6732*U1*U8^2 + 2850*U0*U7*U9 + 8826*U1*U7*U9 - 3252*U0*U8*U9 - 
  14592*U1*U8*U9, 222948*U0*U4^2 - 374400*U1*U4^2 + 58152*U0*U4*U5 + 
  321312*U1*U4*U5 - 21166*U0*U5^2 + 11792*U1*U5^2 + 978912*U0*U4*U6 + 
  402624*U1*U4*U6 - 205200*U0*U5*U6 + 709632*U1*U5*U6 - 129219*U0^2*U7 - 
  862896*U0*U1*U7 - 140352*U1^2*U7 - 152274*U0*U2*U7 + 35376*U1*U2*U7 - 
  29622*U0*U3*U7 - 312960*U1*U3*U7 - 19728*U2*U3*U7 - 19374*U0^2*U8 + 
  630672*U0*U1*U8 + 963840*U1^2*U8 - 19728*U0*U2*U8 - 98640*U1*U2*U8 + 
  19728*U2^2*U8 - 82872*U0*U3*U8 + 137808*U1*U3*U8 + 39456*U2*U3*U8 - 
  37038*U0^2*U9 - 658464*U0*U1*U9 - 1523712*U1^2*U9 - 84000*U0*U2*U9 + 
  1154256*U1*U2*U9 + 59184*U2^2*U9 + 19608*U0*U3*U9 - 364080*U1*U3*U9 + 
  98640*U2*U3*U9 - 19728*U3^2*U9 + 59184*U6*U8*U9, 
 252*U0*U4^2 - 31752*U1*U4^2 + 2208*U0*U4*U5 + 11136*U1*U4*U5 - 702*U0*U5^2 + 
  772*U1*U5^2 + 37584*U0*U4*U6 - 864*U1*U4*U6 - 6912*U0*U5*U6 + 
  29184*U1*U5*U6 + 4377*U0^2*U7 - 42630*U0*U1*U7 - 1872*U1^2*U7 - 
  8682*U0*U2*U7 + 2316*U1*U2*U7 - 6378*U0*U3*U7 - 11796*U1*U3*U7 - 
  1350*U0^2*U8 + 44052*U0*U1*U8 + 47040*U1^2*U8 - 3456*U0*U3*U8 + 
  1440*U1*U3*U8 + 2454*U0^2*U9 + 47568*U0*U1*U9 - 35904*U1^2*U9 + 
  5304*U0*U2*U9 + 55056*U1*U2*U9 + 3288*U2^2*U9 + 792*U0*U3*U9 - 
  20880*U1*U3*U9 + 6576*U2*U3*U9 - 3288*U3^2*U9 + 2466*U6*U7*U9, 
 -364140*U0*U4^2 + 167544*U1*U4^2 - 4488*U0*U4*U5 + 22224*U1*U4*U5 + 
  25250*U0*U5^2 + 2828*U1*U5^2 - 392256*U0*U4*U6 + 654912*U1*U4*U6 + 
  222480*U0*U5*U6 - 12960*U1*U5*U6 + 118893*U0^2*U7 + 78702*U0*U1*U7 + 
  90624*U1^2*U7 + 154662*U0*U2*U7 + 8484*U1*U2*U7 + 124890*U0*U3*U7 + 
  22668*U1*U3*U7 - 39456*U2*U3*U7 + 35490*U0^2*U8 + 189492*U0*U1*U8 - 
  237984*U1^2*U8 - 157824*U1*U2*U8 + 19728*U2^2*U8 + 111240*U0*U3*U8 - 
  45936*U1*U3*U8 + 14796*U6*U7*U8 + 93786*U0^2*U9 + 1553196*U0*U1*U9 + 
  69504*U1^2*U9 + 210480*U0*U2*U9 - 369408*U1*U2*U9 + 78912*U2^2*U9 - 
  33096*U0*U3*U9 - 67152*U1*U3*U9, 25704*U0*U4^2 - 41688*U1*U4^2 - 
  1656*U0*U4*U5 - 7344*U1*U4*U5 - 912*U0*U5^2 + 1364*U1*U5^2 + 
  26064*U0*U4*U6 - 67968*U1*U4*U6 - 14544*U0*U5*U6 + 2976*U1*U5*U6 - 
  8112*U0^2*U7 + 25572*U0*U1*U7 + 23712*U1^2*U7 - 6024*U0*U2*U7 + 
  4092*U1*U2*U7 + 1644*U2^2*U7 - 6108*U0*U3*U7 + 8580*U1*U3*U7 + 
  3288*U2*U3*U7 - 1644*U3^2*U7 + 1233*U6*U7^2 - 4536*U0^2*U8 - 
  69180*U0*U1*U8 + 26688*U1^2*U8 + 13152*U1*U2*U8 - 7272*U0*U3*U8 + 
  1488*U1*U3*U8 - 6156*U0^2*U9 - 90684*U0*U1*U9 + 117216*U1^2*U9 - 
  14664*U0*U2*U9 + 21600*U1*U2*U9 - 6576*U2^2*U9 + 1872*U0*U3*U9 - 
  5136*U1*U3*U9, -931860*U0*U4^2 + 1452240*U1*U4^2 - 189120*U0*U4*U5 - 
  597648*U1*U4*U5 + 117370*U0*U5^2 - 42464*U1*U5^2 - 2315952*U0*U4*U6 + 
  501984*U1*U4*U6 + 736128*U0*U5*U6 - 1712736*U1*U5*U6 + 432501*U0^2*U7 + 
  2869680*U0*U1*U7 + 166992*U1^2*U7 + 648030*U0*U2*U7 - 127392*U1*U2*U7 + 
  323742*U0*U3*U7 + 584904*U1*U3*U7 - 39456*U2*U3*U7 + 15954*U0^2*U8 - 
  3001776*U0*U1*U8 - 3380448*U1^2*U8 - 236736*U1*U2*U8 + 368064*U0*U3*U8 - 
  461808*U1*U3*U8 + 182118*U0^2*U9 + 2750568*U0*U1*U9 + 2026560*U1^2*U9 + 
  557976*U0*U2*U9 - 3224112*U1*U2*U9 + 118368*U2^2*U9 - 85992*U0*U3*U9 + 
  958656*U1*U3*U9 - 256464*U2*U3*U9 + 39456*U3^2*U9 + 19728*U5*U9^2, 
 834156*U0*U4^2 + 165312*U1*U4^2 + 143304*U0*U4*U5 - 346800*U1*U4*U5 - 
  108626*U0*U5^2 - 5672*U1*U5^2 + 248832*U0*U4*U6 - 2451168*U1*U4*U6 - 
  415152*U0*U5*U6 - 312480*U1*U5*U6 - 322653*U0^2*U7 - 997116*U0*U1*U7 - 
  36912*U1^2*U7 - 523158*U0*U2*U7 - 17016*U1*U2*U7 - 419298*U0*U3*U7 + 
  340320*U1*U3*U7 + 157824*U2*U3*U7 + 19662*U0^2*U8 + 1510392*U0*U1*U8 + 
  1327488*U1^2*U8 - 59184*U0*U2*U8 + 946944*U1*U2*U8 - 266760*U0*U3*U8 + 
  632880*U1*U3*U8 + 19728*U2*U3*U8 - 257082*U0^2*U9 - 4193904*U0*U1*U9 + 
  2817120*U1^2*U9 - 632688*U0*U2*U9 + 526800*U1*U2*U9 - 355104*U2^2*U9 + 
  118056*U0*U3*U9 + 848352*U1*U3*U9 + 19728*U5*U8*U9, 
 662868*U0*U4^2 - 1023552*U1*U4^2 + 34728*U0*U4*U5 + 38976*U1*U4*U5 - 
  59846*U0*U5^2 + 13936*U1*U5^2 + 878688*U0*U4*U6 - 2429568*U1*U4*U6 - 
  423504*U0*U5*U6 + 523008*U1*U5*U6 - 235695*U0^2*U7 - 594024*U0*U1*U7 + 
  286080*U1^2*U7 - 347226*U0*U2*U7 + 160176*U1*U2*U7 + 19728*U2^2*U7 - 
  263598*U0*U3*U7 - 47040*U1*U3*U7 + 19728*U2*U3*U7 + 39456*U3^2*U7 - 
  32214*U0^2*U8 + 838560*U0*U1*U8 + 1598208*U1^2*U8 - 211752*U0*U3*U8 + 
  498240*U1*U3*U8 - 180582*U0^2*U9 - 3062928*U0*U1*U9 + 308352*U1^2*U9 - 
  365568*U0*U2*U9 + 1491456*U1*U2*U9 - 78912*U2^2*U9 + 70104*U0*U3*U9 + 
  285312*U1*U3*U9 + 9864*U5*U7*U9, 73476*U0*U4^2 + 618552*U1*U4^2 - 
  14280*U0*U4*U5 - 48720*U1*U4*U5 + 3322*U0*U5^2 - 18516*U1*U5^2 + 
  43200*U0*U4*U6 + 709056*U1*U4*U6 - 32208*U0*U5*U6 - 351264*U1*U5*U6 - 
  18207*U0^2*U7 + 128478*U0*U1*U7 - 252384*U1^2*U7 + 102*U0*U2*U7 - 
  81852*U1*U2*U7 - 6576*U2^2*U7 + 3714*U0*U3*U7 + 27564*U1*U3*U7 + 
  32880*U2*U3*U7 - 26304*U3^2*U7 - 26070*U0^2*U8 - 703140*U0*U1*U8 - 
  761472*U1^2*U8 + 13152*U0*U2*U8 + 276192*U1*U2*U8 - 16104*U0*U3*U8 - 
  215088*U1*U3*U8 + 13152*U2*U3*U8 + 3288*U5*U7*U8 - 13950*U0^2*U9 - 
  252852*U0*U1*U9 - 543264*U1^2*U9 - 43488*U0*U2*U9 - 391296*U1*U2*U9 - 
  32880*U2^2*U9 + 1704*U0*U3*U9 - 34416*U1*U3*U9, 
 -829044*U0*U4^2 + 1747728*U1*U4^2 - 176016*U0*U4*U5 - 471792*U1*U4*U5 + 
  97282*U0*U5^2 - 32336*U1*U5^2 - 2251152*U0*U4*U6 + 1401408*U1*U4*U6 + 
  638496*U0*U5*U6 - 1435968*U1*U5*U6 + 428001*U0^2*U7 + 2183160*U0*U1*U7 + 
  162672*U1^2*U7 + 627222*U0*U2*U7 - 97008*U1*U2*U7 + 266430*U0*U3*U7 + 
  569064*U1*U3*U7 - 39456*U2*U3*U7 + 27402*U0^2*U8 - 2890464*U0*U1*U8 - 
  3108000*U1^2*U8 - 236736*U1*U2*U8 + 319248*U0*U3*U8 - 422064*U1*U3*U8 + 
  196950*U0^2*U9 + 3405768*U0*U1*U9 + 1840512*U1^2*U9 + 453288*U0*U2*U9 - 
  3148656*U1*U2*U9 + 78912*U2^2*U9 - 78504*U0*U3*U9 + 658560*U1*U3*U9 - 
  217008*U2*U3*U9 + 39456*U3^2*U9 + 59184*U4*U8*U9, 
 83832*U0*U4^2 - 44256*U1*U4^2 + 16100*U0*U4*U5 - 27496*U1*U4*U5 - 
  10770*U0*U5^2 - 172*U1*U5^2 + 11832*U0*U4*U6 - 297840*U1*U4*U6 - 
  53688*U0*U5*U6 - 11136*U1*U5*U6 - 32423*U0^2*U7 - 98718*U0*U1*U7 - 
  9640*U1^2*U7 - 64094*U0*U2*U7 - 516*U1*U2*U7 - 42636*U0*U3*U7 + 
  19088*U1*U3*U7 + 17536*U2*U3*U7 + 8754*U0^2*U8 + 300628*U0*U1*U8 + 
  142528*U1^2*U8 - 14248*U0*U2*U8 + 83296*U1*U2*U8 - 4384*U2^2*U8 - 
  27940*U0*U3*U8 + 34984*U1*U3*U8 + 1096*U2*U3*U8 + 6576*U4*U8^2 - 
  26460*U0^2*U9 - 415000*U0*U1*U9 + 205904*U1^2*U9 - 66404*U0*U2*U9 + 
  118328*U1*U2*U9 - 39456*U2^2*U9 + 12488*U0*U3*U9 + 61008*U1*U3*U9, 
 -463572*U0*U4^2 + 1967184*U1*U4^2 - 138720*U0*U4*U5 - 1060032*U1*U4*U5 + 
  61354*U0*U5^2 - 51368*U1*U5^2 - 3122928*U0*U4*U6 - 1209600*U1*U4*U6 + 
  585216*U0*U5*U6 - 2517696*U1*U5*U6 + 47949*U0^2*U7 + 3176724*U0*U1*U7 + 
  127968*U1^2*U7 + 440526*U0*U2*U7 - 193560*U1*U2*U7 + 350670*U0*U3*U7 + 
  1040232*U1*U3*U7 + 78912*U2*U3*U7 - 39456*U3^2*U7 + 108546*U0^2*U8 - 
  2514984*U0*U1*U8 - 3612864*U1^2*U8 + 473472*U1*U2*U8 + 292608*U0*U3*U8 - 
  154080*U1*U3*U8 - 23370*U0^2*U9 - 521112*U0*U1*U9 + 4893888*U1^2*U9 - 
  75336*U0*U2*U9 - 4174656*U1*U2*U9 - 236736*U2^2*U9 - 57192*U0*U3*U9 + 
  1399008*U1*U3*U9 - 394560*U2*U3*U9 + 157824*U3^2*U9 + 59184*U4*U7*U9, 
 359172*U0*U4^2 + 269424*U1*U4^2 + 41280*U0*U4*U5 + 334320*U1*U4*U5 - 
  37010*U0*U5^2 - 10112*U1*U5^2 + 674352*U0*U4*U6 + 715392*U1*U4*U6 - 
  235584*U0*U5*U6 + 614016*U1*U5*U6 - 119577*U0^2*U7 - 627144*U0*U1*U7 - 
  435936*U1^2*U7 - 239262*U0*U2*U7 - 10608*U1*U2*U7 - 154158*U0*U3*U7 - 
  369816*U1*U3*U7 + 9864*U2*U3*U7 + 39456*U3^2*U7 - 6762*U0^2*U8 + 
  869088*U0*U1*U8 + 809376*U1^2*U8 - 197280*U1*U2*U8 - 117792*U0*U3*U8 + 
  188640*U1*U3*U8 + 29592*U4*U7*U8 - 94254*U0^2*U9 - 1804872*U0*U1*U9 - 
  2730624*U1^2*U9 - 161448*U0*U2*U9 + 1103232*U1*U2*U9 + 19728*U2^2*U9 + 
  34392*U0*U3*U9 + 98976*U1*U3*U9, 24012*U0*U4^2 + 352440*U1*U4^2 + 
  14520*U0*U4*U5 - 26160*U1*U4*U5 - 4810*U0*U5^2 - 4948*U1*U5^2 - 
  130464*U0*U4*U6 + 160704*U1*U4*U6 + 20592*U0*U5*U6 - 101664*U1*U5*U6 + 
  118368*U3*U6^2 - 59577*U0^2*U7 + 16062*U0*U1*U7 - 72672*U1^2*U7 - 
  14430*U0*U2*U7 - 14844*U1*U2*U7 + 39534*U0*U3*U7 + 55212*U1*U3*U7 + 
  19728*U2*U3*U7 + 24726*U0^2*U8 + 208284*U0*U1*U8 - 134880*U1^2*U8 + 
  78912*U1*U2*U8 + 10296*U0*U3*U8 + 28080*U1*U3*U8 + 19728*U2*U3*U8 - 
  24042*U0^2*U9 - 473172*U0*U1*U9 + 154752*U1^2*U9 - 57792*U0*U2*U9 - 
  113376*U1*U2*U9 - 39456*U2^2*U9 + 312*U0*U3*U9 + 141936*U1*U3*U9 - 
  19728*U2*U3*U9 + 19728*U3^2*U9, 28116*U0*U4^2 - 23652*U1*U4^2 + 
  2568*U0*U4*U5 - 20760*U1*U4*U5 - 2934*U0*U5^2 + 206*U1*U5^2 + 
  5328*U0*U4*U6 - 106128*U1*U4*U6 - 14472*U0*U5*U6 - 21072*U1*U5*U6 + 
  3288*U3*U5*U6 - 10371*U0^2*U7 - 5061*U0*U1*U7 + 10080*U1^2*U7 - 
  15378*U0*U2*U7 + 618*U1*U2*U7 - 12198*U0*U3*U7 + 18054*U1*U3*U7 + 
  6576*U2*U3*U7 - 78*U0^2*U8 + 28662*U0*U1*U8 + 15312*U1^2*U8 - 
  3288*U0*U2*U8 + 26304*U1*U2*U8 - 8880*U0*U3*U8 + 9192*U1*U3*U8 - 
  8502*U0^2*U9 - 131826*U0*U1*U9 + 164496*U1^2*U9 - 21672*U0*U2*U9 + 
  1488*U1*U2*U9 - 13152*U2^2*U9 + 3816*U0*U3*U9 + 26184*U1*U3*U9, 
 15660*U0*U4^2 - 18288*U1*U4^2 + 1464*U0*U4*U5 + 17784*U1*U4*U5 - 
  1350*U0*U5^2 - 332*U1*U5^2 + 548*U3*U5^2 + 35856*U0*U4*U6 + 576*U1*U4*U6 - 
  7728*U0*U5*U6 + 24384*U1*U5*U6 - 5367*U0^2*U7 - 17430*U0*U1*U7 - 
  18480*U1^2*U7 - 10626*U0*U2*U7 - 996*U1*U2*U7 - 6132*U0*U3*U7 - 
  16248*U1*U3*U7 + 3288*U3^2*U7 + 186*U0^2*U8 + 60132*U0*U1*U8 + 
  32208*U1^2*U8 - 6576*U1*U2*U8 - 5508*U0*U3*U8 - 960*U1*U3*U8 - 
  4386*U0^2*U9 - 89232*U0*U1*U9 - 168960*U1^2*U9 - 6240*U0*U2*U9 + 
  50976*U1*U2*U9 + 3288*U2^2*U9 + 1776*U0*U3*U9 + 13920*U1*U3*U9, 
 -111636*U0*U4^2 - 90648*U1*U4^2 - 11472*U0*U4*U5 + 52176*U1*U4*U5 + 
  11778*U0*U5^2 + 2788*U1*U5^2 + 720*U0*U4*U6 + 228096*U1*U4*U6 + 
  39456*U3*U4*U6 + 50208*U0*U5*U6 + 94560*U1*U5*U6 + 65025*U0^2*U7 + 
  17778*U0*U1*U7 + 33888*U1^2*U7 + 68214*U0*U2*U7 + 8364*U1*U2*U7 + 
  17502*U0*U3*U7 - 50556*U1*U3*U7 - 26304*U2*U3*U7 - 10230*U0^2*U8 - 
  201948*U0*U1*U8 + 10080*U1^2*U8 - 105216*U1*U2*U8 + 25104*U0*U3*U8 - 
  18480*U1*U3*U8 + 40662*U0^2*U9 + 703188*U0*U1*U9 - 306432*U1^2*U9 + 
  96600*U0*U2*U9 + 11328*U1*U2*U9 + 52608*U2^2*U9 - 8904*U0*U3*U9 - 
  110160*U1*U3*U9 + 19728*U2*U3*U9 - 13152*U3^2*U9, 
 -30852*U0*U4^2 + 117828*U1*U4^2 - 2820*U0*U4*U5 + 12648*U1*U4*U5 + 
  3288*U3*U4*U5 + 4332*U0*U5^2 - 1862*U1*U5^2 - 20232*U0*U4*U6 + 
  167472*U1*U4*U6 + 24696*U0*U5*U6 - 19008*U1*U5*U6 + 10584*U0^2*U7 + 
  42489*U0*U1*U7 - 25128*U1^2*U7 + 22860*U0*U2*U7 - 5586*U1*U2*U7 + 
  15450*U0*U3*U7 - 7470*U1*U3*U7 - 4932*U2*U3*U7 - 3288*U3^2*U7 - 
  648*U0^2*U8 - 87174*U0*U1*U8 - 93456*U1^2*U8 - 19728*U1*U2*U8 + 
  12348*U0*U3*U8 - 9504*U1*U3*U8 + 9102*U0^2*U9 + 138354*U0*U1*U9 - 
  160224*U1^2*U9 + 21156*U0*U2*U9 - 73368*U1*U2*U9 + 9864*U2^2*U9 - 
  3960*U0*U3*U9 - 16728*U1*U3*U9, 9900*U0*U4^2 + 7326*U1*U4^2 + 
  2466*U3*U4^2 + 1842*U0*U4*U5 - 6150*U1*U4*U5 - 1392*U0*U5^2 - 230*U1*U5^2 - 
  5904*U0*U4*U6 - 27648*U1*U4*U6 - 4980*U0*U5*U6 - 9768*U1*U5*U6 - 
  7125*U0^2*U7 - 3063*U0*U1*U7 - 2364*U1^2*U7 - 7464*U0*U2*U7 - 
  690*U1*U2*U7 - 4023*U0*U3*U7 + 5991*U1*U3*U7 + 2877*U2*U3*U7 + 
  411*U3^2*U7 + 1686*U0^2*U8 + 25710*U0*U1*U8 + 1020*U1^2*U8 + 
  11508*U1*U2*U8 - 2490*U0*U3*U8 + 1692*U1*U3*U8 - 4464*U0^2*U9 - 
  79551*U0*U1*U9 + 41328*U1^2*U9 - 10398*U0*U2*U9 - 576*U1*U2*U9 - 
  5754*U2^2*U9 + 759*U0*U3*U9 + 14100*U1*U3*U9 - 3288*U2*U3*U9 + 
  1644*U3^2*U9, -355788*U0*U4^2 + 303336*U1*U4^2 - 24312*U0*U4*U5 + 
  22704*U1*U4*U5 + 30010*U0*U5^2 - 1244*U1*U5^2 - 381024*U0*U4*U6 + 
  717120*U1*U4*U6 + 145584*U0*U5*U6 - 62496*U1*U5*U6 + 118113*U0^2*U7 + 
  199002*U0*U1*U7 + 41280*U1^2*U7 + 168942*U0*U2*U7 - 3732*U1*U2*U7 + 
  95754*U0*U3*U7 + 20388*U1*U3*U7 - 39456*U2*U3*U7 + 2490*U0^2*U8 - 
  740364*U0*U1*U8 - 415776*U1^2*U8 + 39456*U0*U2*U8 - 157824*U1*U2*U8 + 
  112248*U0*U3*U8 - 31248*U1*U3*U8 + 19728*U3^2*U8 + 90570*U0^2*U9 + 
  1467204*U0*U1*U9 - 159936*U1^2*U9 + 204960*U0*U2*U9 - 440448*U1*U2*U9 + 
  78912*U2^2*U9 - 31272*U0*U3*U9 + 2640*U1*U3*U9, 
 31932*U0*U4^2 - 167328*U1*U4^2 + 2184*U0*U4*U5 + 52944*U1*U4*U5 + 
  214*U0*U5^2 + 328*U1*U5^2 + 188352*U0*U4*U6 + 19872*U1*U4*U6 - 
  16272*U0*U5*U6 + 91584*U1*U5*U6 + 118368*U2*U6^2 - 34041*U0^2*U7 - 
  178548*U0*U1*U7 - 49008*U1^2*U7 + 30234*U0*U2*U7 + 984*U1*U2*U7 + 
  24150*U0*U3*U7 - 78864*U1*U3*U7 - 8778*U0^2*U8 - 69720*U0*U1*U8 + 
  101760*U1^2*U8 + 19728*U2^2*U8 - 8136*U0*U3*U8 - 52848*U1*U3*U8 - 
  3282*U0^2*U9 - 69312*U0*U1*U9 - 528864*U1^2*U9 - 7584*U0*U2*U9 + 
  193584*U1*U2*U9 + 19728*U2^2*U9 - 2040*U0*U3*U9 - 118176*U1*U3*U9 + 
  19728*U2*U3*U9, -51282*U0*U4^2 + 190692*U1*U4^2 + 1950*U0*U4*U5 + 
  27060*U1*U4*U5 + 2980*U0*U5^2 - 2276*U1*U5^2 - 28404*U0*U4*U6 + 
  399816*U1*U4*U6 + 30564*U0*U5*U6 + 8784*U1*U5*U6 + 9864*U2*U5*U6 + 
  17385*U0^2*U7 - 15738*U0*U1*U7 - 54372*U1^2*U7 + 13872*U0*U2*U7 - 
  6828*U1*U2*U7 + 17247*U0*U3*U7 - 8934*U1*U3*U7 + 6342*U0^2*U8 + 
  68196*U0*U1*U8 - 80112*U1^2*U8 + 4932*U0*U2*U8 + 19728*U1*U2*U8 + 
  15282*U0*U3*U8 - 30132*U1*U3*U8 + 4932*U2*U3*U8 + 13539*U0^2*U9 + 
  196350*U0*U1*U9 - 210120*U1^2*U9 + 34446*U0*U2*U9 - 24756*U1*U2*U9 + 
  19728*U2^2*U9 - 4992*U0*U3*U9 - 6144*U1*U3*U9, 
 120276*U0*U4^2 - 487872*U1*U4^2 - 192*U0*U4*U5 - 105504*U1*U4*U5 - 
  9386*U0*U5^2 + 10992*U1*U5^2 + 2192*U2*U5^2 + 81648*U0*U4*U6 - 
  1110528*U1*U4*U6 - 74880*U0*U5*U6 - 33408*U1*U5*U6 - 40605*U0^2*U7 + 
  130176*U0*U1*U7 + 237408*U1^2*U7 - 57750*U0*U2*U7 + 59280*U1*U2*U7 + 
  6576*U2^2*U7 - 42654*U0*U3*U7 + 90144*U1*U3*U7 + 13152*U2*U3*U7 - 
  9282*U0^2*U8 + 3024*U0*U1*U8 + 269760*U1^2*U8 - 6576*U0*U2*U8 + 
  26304*U1*U2*U8 - 37440*U0*U3*U8 + 114816*U1*U3*U8 - 33558*U0^2*U9 - 
  476832*U0*U1*U9 + 1216128*U1^2*U9 - 80088*U0*U2*U9 + 200448*U1*U2*U9 - 
  39456*U2^2*U9 + 13512*U0*U3*U9 + 44928*U1*U3*U9, 
 15696*U0*U4^2 + 239796*U1*U4^2 - 9024*U0*U4*U5 - 7008*U1*U4*U5 + 
  272*U0*U5^2 - 10090*U1*U5^2 - 68688*U0*U4*U6 + 168912*U1*U4*U6 + 
  59184*U2*U4*U6 - 7776*U0*U5*U6 - 109296*U1*U5*U6 + 15456*U0^2*U7 + 
  102075*U0*U1*U7 - 114072*U1^2*U7 - 18912*U0*U2*U7 - 30270*U1*U2*U7 - 
  26184*U0*U3*U7 - 13566*U1*U3*U7 - 4704*U0^2*U8 - 148098*U0*U1*U8 - 
  252960*U1^2*U8 - 39456*U1*U2*U8 - 3888*U0*U3*U8 - 5328*U1*U3*U8 - 
  6384*U0^2*U9 - 150486*U0*U1*U9 - 516864*U1^2*U9 - 5952*U0*U2*U9 - 
  195816*U1*U2*U9 + 3768*U0*U3*U9 + 103560*U1*U3*U9 - 19728*U2*U3*U9, 
 -14508*U0*U4^2 - 442368*U1*U4^2 - 11568*U0*U4*U5 - 65664*U1*U4*U5 + 
  13152*U2*U4*U5 + 3934*U0*U5^2 + 7296*U1*U5^2 - 27504*U0*U4*U6 - 
  918720*U1*U4*U6 + 12768*U0*U5*U6 - 15168*U1*U5*U6 + 4239*U0^2*U7 + 
  169704*U0*U1*U7 + 153216*U1^2*U7 + 18378*U0*U2*U7 + 8736*U1*U2*U7 + 
  13026*U0*U3*U7 + 35712*U1*U3*U7 - 13152*U2*U3*U7 - 5418*U0^2*U8 - 
  132192*U0*U1*U8 + 190656*U1^2*U8 + 6384*U0*U3*U8 + 71328*U1*U3*U8 + 
  2922*U0^2*U9 + 94368*U0*U1*U9 + 638016*U1^2*U9 + 5592*U0*U2*U9 - 
  27360*U1*U2*U9 - 504*U0*U3*U9 + 11328*U1*U3*U9, 
 48276*U0*U4^2 - 188064*U1*U4^2 + 39456*U2*U4^2 + 11520*U0*U4*U5 + 
  11232*U1*U4*U5 - 4842*U0*U5^2 + 7520*U1*U5^2 + 210672*U0*U4*U6 - 
  91008*U1*U4*U6 - 31488*U0*U5*U6 + 92928*U1*U5*U6 - 40797*U0^2*U7 - 
  124680*U0*U1*U7 + 79008*U1^2*U7 - 27678*U0*U2*U7 + 22560*U1*U2*U7 + 
  13506*U0*U3*U7 + 2544*U1*U3*U7 + 6576*U2*U3*U7 - 1218*U0^2*U8 + 
  162816*U0*U1*U8 + 211392*U1^2*U8 + 26304*U1*U2*U8 - 15744*U0*U3*U8 - 
  6144*U1*U3*U8 - 9462*U0^2*U9 - 145680*U0*U1*U9 + 339072*U1^2*U9 - 
  31368*U0*U2*U9 + 205248*U1*U2*U9 - 13152*U2^2*U9 + 1416*U0*U3*U9 - 
  95040*U1*U3*U9 + 26304*U2*U3*U9, 
 U1*(-330*U4^2 - 34*U4*U5 + 19*U5^2 - 132*U4*U6 + 166*U5*U6 + 822*U6^2 + 
   169*U0*U7 + 262*U1*U7 + 57*U2*U7 + 93*U3*U7 + 26*U0*U8 + 428*U1*U8 + 
   137*U2*U8 + 83*U3*U8 + 94*U0*U9 + 1456*U1*U9 + 237*U2*U9 - 39*U3*U9), 
 U0*(-330*U4^2 - 34*U4*U5 + 19*U5^2 - 132*U4*U6 + 166*U5*U6 + 822*U6^2 + 
   169*U0*U7 + 262*U1*U7 + 57*U2*U7 + 93*U3*U7 + 26*U0*U8 + 428*U1*U8 + 
   137*U2*U8 + 83*U3*U8 + 94*U0*U9 + 1456*U1*U9 + 237*U2*U9 - 39*U3*U9)];

Rels0:=[U0, -8*U1^2 - 2*U1*U2 + 2*U2^2 - 2*U1*U3 + 3*U4*U9 + 6*U6*U9,
 16*U1^2 + 4*U2^2 - 4*U3^2 + 3*U6*U7, 20*U1^2 + 12*U1*U2 + 8*U1*U3 + 2*U3^2 +
  U5*U9, -4*U1^2 - 8*U1*U2 + 6*U2^2 - 4*U1*U3 + U5*U8,
 4*U1^2 + 2*U1*U2 - 2*U2^2 - 2*U1*U3 + 2*U3^2 + 3*U4*U8, -2*U1^2 + U2*U3,
 -6*U1*U4 - 6*U3*U4 - U3*U5 + 12*U1*U6 - 12*U2*U6 + 6*U8*U9,
 -36*U1*U4 - 12*U3*U4 - 4*U1*U5 - 2*U2*U5 - 4*U3*U5 + 24*U1*U6 + 3*U7*U9,
 36*U1*U4 + 2*U2*U5 + 4*U3*U5 - 24*U1*U6 - 24*U2*U6 + 3*U7*U8,
 6*U1*U4 + 6*U3*U4 + U3*U5 + 12*U3*U6, 6*U1*U4 + 3*U2*U4 + U1*U5 + 12*U1*U6,
 18*U6^2 - 2*U1*U8 + 3*U2*U8 - 6*U1*U9 + 4*U2*U9 + 3*U3*U9,
 U5*U6 + 2*U1*U8 + 2*U1*U9 + 2*U2*U9, U5^2 + 12*U1*U7 + 3*U2*U7 + 6*U3*U7 -
  16*U1*U8 + 48*U1*U9 - 4*U2*U9, 9*U4*U6 + 4*U1*U8 + 6*U1*U9 - 5*U2*U9 -
  3*U3*U9, 3*U4*U5 - 3*U1*U7 - 3*U3*U7 - 8*U1*U8 - 36*U1*U9 + 4*U2*U9,
18*U4^2 + 3*U3*U7 - 16*U1*U8 + 8*U2*U9 + 12*U3*U9,
 2*U1*U8 + U3*U8 + 2*U1*U9 - U2*U9
];


I:=Ideal(Rels);
I0:=Ideal(Rels0);
I1:=Ideal({U0});

HilbertPolynomial(I);
HilbertPolynomial(I0);
HilbertPolynomial(I+I0);
HilbertPolynomial(I+I0^2+I1);
HilbertPolynomial(I+I0^2);
HilbertPolynomial(I+I1);

IsDomain(RR/I);
IsDomain(RR/I0);



==> anc/MagmaCSMarch2018Smoothness <==
FF:=FiniteField(101);
RR<U0,U1,U2,U3,U4,U5,U6,U7,U8,U9>:=PolynomialRing(FF,10);

Rels:=[
 -330*U4^2 - 34*U4*U5 + 19*U5^2 - 132*U4*U6 + 166*U5*U6 + 822*U6^2 + 
  169*U0*U7 + 262*U1*U7 + 57*U2*U7 + 93*U3*U7 + 26*U0*U8 + 428*U1*U8 + 
  137*U2*U8 + 83*U3*U8 + 94*U0*U9 + 1456*U1*U9 + 237*U2*U9 - 39*U3*U9,
-8435580*U0^3 - 321287682*U0^2*U1 - 938396508*U0*U1^2 + 766268352*U1^3 + 
  25222512*U0^2*U2 + 661190672*U0*U1*U2 + 168224768*U1^2*U2 + 
  15895268*U0*U2^2 - 25343752*U1*U2^2 + 2087040*U2^3 + 4340240*U0^2*U3 + 
  144553248*U0*U1*U3 + 278134336*U1^2*U3 + 3019800*U0*U2*U3 - 
  156271728*U1*U2*U3 + 9622976*U2^2*U3 + 2719500*U0*U3^2 + 32971272*U1*U3^2 - 
  8369248*U2*U3^2 + 13967136*U0*U4*U7 - 3130560*U1*U4*U7 - 1565280*U2*U4*U7 + 
  6376768*U0*U5*U7 - 521760*U1*U5*U7 + 22460055*U0*U6*U7 - 
  38451606*U1*U6*U7 - 7988112*U0*U4*U8 - 72417504*U1*U4*U8 + 
  10897792*U1*U5*U8 + 6261120*U1*U6*U8 + 4695840*U0*U4*U9 - 
  131610048*U1*U4*U9 + 5478480*U2*U4*U9 - 1565280*U3*U4*U9 + 
  1321936*U0*U5*U9 + 20990640*U1*U5*U9 + 7043760*U0*U6*U9 - 
  260089536*U1*U6*U9 + 1565280*U8*U9^2, -675556*U0^3 - 12172086*U0^2*U1 - 
  3521004*U0*U1^2 + 183765056*U1^3 - 2441456*U0^2*U2 - 46230816*U0*U1*U2 + 
  54920768*U1^2*U2 + 1093436*U0*U2^2 + 42501464*U1*U2^2 + 2504448*U2^3 + 
  1143296*U0^2*U3 + 33811808*U0*U1*U3 + 32848224*U1^2*U3 - 464344*U0*U2*U3 + 
  13918736*U1*U2*U3 - 2850656*U2^2*U3 - 875996*U0*U3^2 - 25312088*U1*U3^2 - 
  161648*U2*U3^2 + 4353912*U0*U4*U7 + 766064*U0*U5*U7 + 3030597*U0*U6*U7 + 
  20918802*U1*U6*U7 + 1538448*U0*U4*U8 + 16903008*U1*U4*U8 - 
  626112*U0*U5*U8 + 4316480*U1*U5*U8 - 1252224*U2*U5*U8 + 5635008*U0*U6*U8 + 
  61985088*U1*U6*U8 - 1878336*U2*U6*U8 + 17813472*U1*U4*U9 + 
  294960*U0*U5*U9 + 6612448*U1*U5*U9 + 31870272*U1*U6*U9 + 939168*U8^2*U9, 
 16236220*U0^3 + 464563746*U0^2*U1 + 1011353424*U0*U1^2 - 141940736*U1^3 - 
  21479056*U0^2*U2 - 594565296*U0*U1*U2 + 45002656*U1^2*U2 + 
  4604956*U0*U2^2 + 138511456*U1*U2^2 + 14087520*U2^3 - 2774720*U0^2*U3 - 
  113928704*U0*U1*U3 - 111297408*U1^2*U3 + 10778440*U0*U2*U3 + 
  215616064*U1*U2*U3 + 564272*U2^2*U3 - 3216220*U0*U3^2 - 35532256*U1*U3^2 + 
  11571104*U2*U3^2 - 20865168*U0*U4*U7 - 18783360*U1*U4*U7 - 
  9391680*U2*U4*U7 - 2848424*U0*U5*U7 - 3130560*U1*U5*U7 - 5246595*U0*U6*U7 + 
  44654568*U1*U6*U7 + 16985136*U0*U4*U8 + 120784032*U1*U4*U8 + 
  1128544*U1*U5*U8 + 84525120*U1*U6*U8 + 4695840*U0*U4*U9 + 
  182126784*U1*U4*U9 + 2347920*U2*U4*U9 - 4695840*U3*U4*U9 - 
  2235648*U0*U5*U9 + 6961040*U1*U5*U9 - 2347920*U0*U6*U9 + 
  383036928*U1*U6*U9 + 1173960*U7*U9^2, -4725260*U0^3 - 149207778*U0^2*U1 - 
  117209802*U0*U1^2 - 34975712*U1^3 + 10927688*U0^2*U2 + 290143248*U0*U1*U2 - 
  62247248*U1^2*U2 + 1585492*U0*U2^2 - 68232908*U1*U2^2 - 7043760*U2^3 + 
  1167280*U0^2*U3 + 47797792*U0*U1*U3 + 17138304*U1^2*U3 - 325520*U0*U2*U3 - 
  85021352*U1*U2*U3 + 2089544*U2^2*U3 + 1223420*U0*U3^2 + 14959628*U1*U3^2 - 
  5491792*U2*U3^2 + 7422624*U0*U4*U7 + 9391680*U1*U4*U7 + 4695840*U2*U4*U7 + 
  2414392*U0*U5*U7 + 1565280*U1*U5*U7 + 8482185*U0*U6*U7 - 
  17882049*U1*U6*U7 - 5798688*U0*U4*U8 - 50845536*U1*U4*U8 - 
  2082032*U1*U5*U8 - 51654240*U1*U6*U8 - 79909152*U1*U4*U9 + 
  401664*U0*U5*U9 - 7841680*U1*U5*U9 - 169209984*U1*U6*U9 + 586980*U7*U8*U9, 
 1766596*U0^3 + 59654070*U0^2*U1 + 55460022*U0*U1^2 - 49484384*U1^3 - 
  4872832*U0^2*U2 - 131890848*U0*U1*U2 + 6550480*U1^2*U2 + 297052*U0*U2^2 + 
  22443028*U1*U2^2 + 2660976*U2^3 - 444872*U0^2*U3 - 17398160*U0*U1*U3 - 
  24860832*U1^2*U3 - 674888*U0*U2*U3 + 37461784*U1*U2*U3 - 570952*U2^2*U3 - 
  353716*U0*U3^2 - 5802772*U1*U3^2 + 1861472*U2*U3^2 - 1738152*U0*U4*U7 - 
  3756672*U1*U4*U7 - 1878336*U2*U4*U7 - 1224644*U0*U5*U7 - 626112*U1*U5*U7 - 
  1161603*U0*U6*U7 + 5432991*U1*U6*U7 + 2311392*U0*U4*U8 + 
  22703616*U1*U4*U8 - 202736*U1*U5*U8 + 17844192*U1*U6*U8 - 939168*U2*U6*U8 + 
  117396*U7*U8^2 + 39343872*U1*U4*U9 - 197544*U0*U5*U9 + 1448720*U1*U5*U9 + 
  78687744*U1*U6*U9, -1400740*U0^3 - 37471446*U0^2*U1 - 220721964*U0*U1^2 + 
  169802816*U1^3 + 2896816*U0^2*U2 + 64835296*U0*U1*U2 + 34103424*U1^2*U2 + 
  358044*U0*U2^2 + 13856664*U1*U2^2 + 4174080*U2^3 + 435360*U0^2*U3 + 
  25032224*U0*U1*U3 + 18569888*U1^2*U3 - 2341720*U0*U2*U3 - 
  13141744*U1*U2*U3 + 1328768*U2^2*U3 + 94660*U0*U3^2 - 2508824*U1*U3^2 - 
  2830864*U2*U3^2 + 2087928*U0*U4*U7 - 7826400*U1*U4*U7 - 3130560*U2*U4*U7 + 
  1565280*U3*U4*U7 + 664384*U0*U5*U7 - 1565280*U1*U5*U7 - 260880*U2*U5*U7 + 
  3310005*U0*U6*U7 - 7101198*U1*U6*U7 - 416496*U0*U4*U8 + 9511968*U1*U4*U8 + 
  4744576*U1*U5*U8 + 25044480*U1*U6*U8 + 20581536*U1*U4*U9 + 
  731888*U0*U5*U9 + 9624160*U1*U5*U9 - 8925888*U1*U6*U9 + 391320*U7^2*U9, 
 -26315620*U0^3 - 987079158*U0^2*U1 - 686181732*U0*U1^2 + 24375488*U1^3 + 
  69285808*U0^2*U2 + 2019013728*U0*U1*U2 - 191031808*U1^2*U2 - 
  12041668*U0*U2^2 - 452618488*U1*U2^2 - 72002880*U2^3 + 7075520*U0^2*U3 + 
  202314272*U0*U1*U3 + 421440864*U1^2*U3 + 32924360*U0*U2*U3 - 
  589214032*U1*U2*U3 - 6938816*U2^2*U3 + 5089060*U0*U3^2 + 
  112511608*U1*U3^2 - 14676272*U2*U3^2 + 22910904*U0*U4*U7 + 
  131483520*U1*U4*U7 + 61045920*U2*U4*U7 - 18783360*U3*U4*U7 + 
  17661872*U0*U5*U7 + 20348640*U1*U5*U7 + 1565280*U2*U5*U7 - 
  4334355*U0*U6*U7 - 30888474*U1*U6*U7 - 45043248*U0*U4*U8 - 
  544365216*U1*U4*U8 - 26399872*U1*U5*U8 - 582284160*U1*U6*U8 + 
  2347920*U7^2*U8 - 914525472*U1*U4*U9 - 863376*U0*U5*U9 - 
  80284640*U1*U5*U9 - 1528517184*U1*U6*U9, 956780*U0^3 + 30955836*U0^2*U1 + 
  126718434*U0*U1^2 - 41766016*U1^3 - 1138496*U0^2*U2 - 31633116*U0*U1*U2 - 
  9183664*U1^2*U2 + 1670876*U0*U2^2 + 6634316*U1*U2^2 + 521760*U2^3 - 
  197620*U0^2*U3 - 6218224*U0*U1*U3 - 20340648*U1^2*U3 + 173960*U0*U2*U3 + 
  15994904*U1*U2*U3 - 259208*U2^2*U3 - 103040*U0*U3^2 - 3219596*U1*U3^2 + 
  277204*U2*U3^2 + 4695840*U6^3 - 557478*U0*U4*U7 - 782640*U1*U4*U7 - 
  391320*U2*U4*U7 + 836*U0*U5*U7 - 130440*U1*U5*U7 + 2200860*U0*U6*U7 + 
  3853353*U1*U6*U7 + 1066416*U0*U4*U8 + 10796832*U1*U4*U8 - 257536*U1*U5*U8 + 
  4695840*U1*U6*U8 + 782640*U2*U6*U8 + 391320*U0*U4*U9 + 15750744*U1*U4*U9 + 
  195660*U2*U4*U9 - 391320*U3*U4*U9 - 170208*U0*U5*U9 - 618020*U1*U5*U9 - 
  195660*U0*U6*U9 + 29936208*U1*U6*U9, -50332*U0^3 - 3153762*U0^2*U1 - 
  9421512*U0*U1^2 + 19690784*U1^3 + 472912*U0^2*U2 + 13111344*U0*U1*U2 + 
  4288160*U1^2*U2 - 338836*U0*U2^2 - 1327216*U1*U2^2 - 156528*U2^3 - 
  1408*U0^2*U3 - 55648*U0*U1*U3 + 6575232*U1^2*U3 + 204296*U0*U2*U3 - 
  5056816*U1*U2*U3 + 1840*U2^2*U3 - 23708*U0*U3^2 + 274864*U1*U3^2 - 
  13616*U2*U3^2 + 469584*U5*U6^2 - 249696*U0*U4*U7 + 118316*U0*U5*U7 - 
  376173*U0*U6*U7 - 929292*U1*U6*U7 - 164784*U0*U4*U8 - 3203424*U1*U4*U8 + 
  160208*U1*U5*U8 + 78264*U2*U5*U8 - 939168*U1*U6*U8 - 4307952*U1*U4*U9 + 
  20520*U0*U5*U9 + 429184*U1*U5*U9 - 7676736*U1*U6*U9, 
 8069000*U0^3 + 262789344*U0^2*U1 + 437771586*U0*U1^2 - 335489824*U1^3 - 
  18799544*U0^2*U2 - 499149744*U0*U1*U2 - 56702416*U1^2*U2 - 
  6119416*U0*U2^2 + 46535804*U1*U2^2 + 4695840*U2^3 - 2153440*U0^2*U3 - 
  89608816*U0*U1*U3 - 165061152*U1^2*U3 - 27040*U0*U2*U3 + 
  121751816*U1*U2*U3 - 3260792*U2^2*U3 - 1608680*U0*U3^2 - 12184124*U1*U3^2 + 
  8617936*U2*U3^2 + 391320*U5^2*U6 - 10942992*U0*U4*U7 - 9391680*U1*U4*U7 - 
  4695840*U2*U4*U7 - 4760956*U0*U5*U7 - 1565280*U1*U5*U7 - 
  12015810*U0*U6*U7 + 19341597*U1*U6*U7 + 9045024*U0*U4*U8 + 
  81636768*U1*U4*U8 - 1825744*U1*U5*U8 - 1173960*U0*U6*U8 + 
  28175040*U1*U6*U8 + 126841056*U1*U4*U9 - 1291872*U0*U5*U9 - 
  2409200*U1*U5*U9 + 253682112*U1*U6*U9, -1047620*U0^3 - 61518582*U0^2*U1 - 
  330649068*U0*U1^2 - 42289088*U1^3 + 1834832*U0^2*U2 + 76280032*U0*U1*U2 + 
  29008448*U1^2*U2 - 1977412*U0*U2^2 - 26405992*U1*U2^2 - 7304640*U2^3 + 
  214400*U0^2*U3 - 721952*U0*U1*U3 + 93895136*U1^2*U3 + 3746440*U0*U2*U3 - 
  33801968*U1*U2*U3 - 2631264*U2^2*U3 - 117340*U0*U3^2 + 2832872*U1*U3^2 + 
  1387152*U2*U3^2 + 86960*U5^3 - 334584*U0*U4*U7 + 9391680*U1*U4*U7 + 
  6261120*U2*U4*U7 - 3130560*U3*U4*U7 + 119208*U0*U5*U7 + 3130560*U1*U5*U7 + 
  260880*U2*U5*U7 - 5697915*U0*U6*U7 + 2549874*U1*U6*U7 - 3519312*U0*U4*U8 - 
  72595104*U1*U4*U8 - 260880*U0*U5*U8 - 7349568*U1*U5*U8 - 
  43827840*U1*U6*U8 - 66810528*U1*U4*U9 - 222544*U0*U5*U9 - 860320*U1*U5*U9 - 
  83532096*U1*U6*U9, -937990*U0^3 - 28625004*U0^2*U1 - 107382156*U0*U1^2 + 
  22457504*U1^3 + 884704*U0^2*U2 + 25236234*U0*U1*U2 + 6789236*U1^2*U2 + 
  204416*U0*U2^2 - 4777984*U1*U2^2 - 391320*U2^3 + 170540*U0^2*U3 + 
  6195026*U0*U1*U3 + 14145492*U1^2*U3 - 650800*U0*U2*U3 - 10470736*U1*U2*U3 - 
  43658*U2^2*U3 + 230710*U0*U3^2 + 2723104*U1*U3^2 - 404786*U2*U3^2 + 
  1760940*U4*U6^2 + 1316277*U0*U4*U7 + 586980*U1*U4*U7 + 293490*U2*U4*U7 + 
  27086*U0*U5*U7 + 97830*U1*U5*U7 - 157770*U0*U6*U7 - 2900112*U1*U6*U7 - 
  874794*U0*U4*U8 - 7717608*U1*U4*U8 + 10514*U1*U5*U8 - 3521880*U1*U6*U8 - 
  293490*U0*U4*U9 - 10059456*U1*U4*U9 - 293490*U2*U4*U9 + 293490*U3*U4*U9 + 
  147312*U0*U5*U9 + 337570*U1*U5*U9 - 18944952*U1*U6*U9, 
 -3101660*U0^3 - 96256386*U0^2*U1 + 96538056*U0*U1^2 - 373528064*U1^3 + 
  6319616*U0^2*U2 + 184889376*U0*U1*U2 - 151484576*U1^2*U2 - 
  3738716*U0*U2^2 - 100466576*U1*U2^2 - 12522240*U2^3 + 529120*U0^2*U3 + 
  19069504*U0*U1*U3 - 74982432*U1^2*U3 + 1143640*U0*U2*U3 - 
  59498144*U1*U2*U3 - 1406512*U2^2*U3 + 1514300*U0*U3^2 + 33253136*U1*U3^2 - 
  3303664*U2*U3^2 + 4695840*U4*U5*U6 + 4912488*U0*U4*U7 + 18783360*U1*U4*U7 + 
  9391680*U2*U4*U7 + 862024*U0*U5*U7 + 3130560*U1*U5*U7 + 385515*U0*U6*U7 - 
  14162268*U1*U6*U7 - 4467696*U0*U4*U8 - 26072352*U1*U4*U8 - 
  5943584*U1*U5*U8 - 75133440*U1*U6*U8 - 76172064*U1*U4*U9 - 
  430992*U0*U5*U9 - 21690880*U1*U5*U9 - 171127488*U1*U6*U9, 
 -5302972*U0^3 - 174005946*U0^2*U1 - 535770924*U0*U1^2 + 451426880*U1^3 + 
  12981712*U0^2*U2 + 335903136*U0*U1*U2 + 111225728*U1^2*U2 + 
  4711460*U0*U2^2 - 5074024*U1*U2^2 + 1252224*U2^3 + 1240448*U0^2*U3 + 
  62382944*U0*U1*U3 + 168328608*U1^2*U3 - 1960264*U0*U2*U3 - 
  86865904*U1*U2*U3 + 2500864*U2^2*U3 + 955516*U0*U3^2 + 5341672*U1*U3^2 - 
  6578960*U2*U3^2 + 313056*U4*U5^2 + 6556248*U0*U4*U7 + 1878336*U1*U4*U7 + 
  1878336*U3*U4*U7 + 2659184*U0*U5*U7 - 313056*U1*U5*U7 + 9293355*U0*U6*U7 - 
  15803214*U1*U6*U7 - 5405232*U0*U4*U8 - 52263648*U1*U4*U8 + 
  5001728*U1*U5*U8 + 7513344*U1*U6*U8 - 54500448*U1*U4*U9 + 
  1305264*U0*U5*U9 + 12061024*U1*U5*U9 - 139054272*U1*U6*U9, 
 7548460*U0^3 + 234518058*U0^2*U1 + 716506062*U0*U1^2 - 154158368*U1^3 - 
  10715608*U0^2*U2 - 301804248*U0*U1*U2 - 28561232*U1^2*U2 + 417388*U0*U2^2 + 
  58297828*U1*U2^2 + 6261120*U2^3 - 1397480*U0^2*U3 - 50027072*U0*U1*U3 - 
  108175824*U1^2*U3 + 3506920*U0*U2*U3 + 104088472*U1*U2*U3 + 
  148616*U2^2*U3 - 1790740*U0*U3^2 - 24741988*U1*U3^2 + 3877832*U2*U3^2 + 
  7043760*U4^2*U6 - 8998884*U0*U4*U7 - 9391680*U1*U4*U7 - 4695840*U2*U4*U7 - 
  1099652*U0*U5*U7 - 1565280*U1*U5*U7 - 1887705*U0*U6*U7 + 
  22581699*U1*U6*U7 + 7454928*U0*U4*U8 + 70531776*U1*U4*U8 + 
  297232*U1*U5*U8 + 37566720*U1*U6*U8 + 2347920*U0*U4*U9 + 
  107792112*U1*U4*U9 + 3521880*U2*U4*U9 - 2347920*U3*U4*U9 - 
  1092624*U0*U5*U9 + 1478120*U1*U5*U9 + 206192544*U1*U6*U9, 
 11655460*U0^3 + 241046838*U0^2*U1 - 1078992588*U0*U1^2 + 702509632*U1^3 - 
  12998128*U0^2*U2 - 354101088*U0*U1*U2 + 361986688*U1^2*U2 + 
  8889028*U0*U2^2 + 187079128*U1*U2^2 + 18783360*U2^3 - 3396800*U0^2*U3 - 
  152355872*U0*U1*U3 + 224869536*U1^2*U3 + 11083960*U0*U2*U3 + 
  90201232*U1*U2*U3 + 1751936*U2^2*U3 - 4595620*U0*U3^2 - 71685208*U1*U3^2 + 
  17996912*U2*U3^2 + 9391680*U4^2*U5 - 33490584*U0*U4*U7 - 
  37566720*U1*U4*U7 - 14087520*U2*U4*U7 - 9391680*U3*U4*U7 - 
  6167792*U0*U5*U7 - 4695840*U1*U5*U7 - 16652925*U0*U6*U7 + 
  27817314*U1*U6*U7 + 9979248*U0*U4*U8 - 29117664*U1*U4*U8 + 
  3503872*U1*U5*U8 + 112700160*U1*U6*U8 - 4718688*U1*U4*U9 - 
  1901904*U0*U5*U9 + 36236000*U1*U5*U9 + 215962944*U1*U6*U9, 
 -49881260*U0^3 - 1471505058*U0^2*U1 - 4335263292*U0*U1^2 + 900758848*U1^3 + 
  72030608*U0^2*U2 + 2037513888*U0*U1*U2 + 120495232*U1^2*U2 - 
  12792908*U0*U2^2 - 411458888*U1*U2^2 - 43827840*U2^3 + 11553280*U0^2*U3 + 
  406727392*U0*U1*U3 + 673484064*U1^2*U3 - 35679080*U0*U2*U3 - 
  695930672*U1*U2*U3 - 1038976*U2^2*U3 + 12090860*U0*U3^2 + 
  169924808*U1*U3^2 - 29846992*U2*U3^2 + 28175040*U4^3 + 46029384*U0*U4*U7 + 
  65741760*U1*U4*U7 + 32870880*U2*U4*U7 + 4695840*U3*U4*U7 + 
  6524272*U0*U5*U7 + 10956960*U1*U5*U7 + 9201015*U0*U6*U7 - 
  151970934*U1*U6*U7 - 53508048*U0*U4*U8 - 466821216*U1*U4*U8 - 
  2077952*U1*U5*U8 - 262967040*U1*U6*U8 - 23479200*U0*U4*U9 - 
  705016032*U1*U4*U9 - 37566720*U2*U4*U9 + 18783360*U3*U4*U9 + 
  6835824*U0*U5*U9 - 17272480*U1*U5*U9 - 1410032064*U1*U6*U9, 
 -6587900*U0^3 - 185749902*U0^2*U1 - 358475808*U0*U1^2 + 235350592*U1^3 + 
  13003952*U0^2*U2 + 342257592*U0*U1*U2 + 27367648*U1^2*U2 + 
  3167428*U0*U2^2 - 40034912*U1*U2^2 - 3130560*U2^3 + 1124680*U0^2*U3 + 
  45428128*U0*U1*U3 + 92962416*U1^2*U3 - 5893640*U0*U2*U3 - 
  93141728*U1*U2*U3 + 2986256*U2^2*U3 + 1648580*U0*U3^2 + 14681312*U1*U3^2 - 
  4676728*U2*U3^2 + 10161396*U0*U4*U7 + 4695840*U1*U4*U7 + 2347920*U2*U4*U7 + 
  3058408*U0*U5*U7 + 782640*U1*U5*U7 + 10117485*U0*U6*U7 - 
  18555096*U1*U6*U7 - 6393552*U0*U4*U8 - 47630304*U1*U4*U8 + 
  2841952*U1*U5*U8 - 18783360*U1*U6*U8 - 2347920*U0*U4*U9 - 
  84410448*U1*U4*U9 + 1173960*U2*U4*U9 + 2347920*U3*U4*U9 + 900816*U0*U5*U9 + 
  2629640*U1*U5*U9 - 1173960*U0*U6*U9 - 168820896*U1*U6*U9 + 
  4695840*U3*U6*U9, -12861220*U0^3 - 403574454*U0^2*U1 - 1135179276*U0*U1^2 + 
  1103465024*U1^3 + 17837584*U0^2*U2 + 502774944*U0*U1*U2 + 
  303091136*U1^2*U2 + 22220156*U0*U2^2 + 64118936*U1*U2^2 + 6261120*U2^3 + 
  4652480*U0^2*U3 + 177527456*U0*U1*U3 + 360020832*U1^2*U3 - 
  5753560*U0*U2*U3 - 119107696*U1*U2*U3 - 1837088*U2^2*U3 + 2034340*U0*U3^2 - 
  14728856*U1*U3^2 - 11043056*U2*U3^2 + 24882552*U0*U4*U7 + 
  6907856*U0*U5*U7 + 20264805*U0*U6*U7 + 7526658*U1*U6*U7 - 
  9902064*U0*U4*U8 - 44271648*U1*U4*U8 + 18239744*U1*U5*U8 - 
  3130560*U2*U5*U8 + 9391680*U0*U6*U8 + 150266880*U1*U6*U8 + 
  9391680*U3*U6*U8 - 103825056*U1*U4*U9 + 2873712*U0*U5*U9 + 
  32759200*U1*U5*U9 - 188866752*U1*U6*U9, -540884*U0^3 - 18495198*U0^2*U1 - 
  1414884*U0*U1^2 - 1990976*U1^3 + 1541744*U0^2*U2 + 41030496*U0*U1*U2 - 
  8152064*U1^2*U2 + 15820*U0*U2^2 - 9342200*U1*U2^2 - 1252224*U2^3 + 
  136384*U0^2*U3 + 4892224*U0*U1*U3 + 6315360*U1^2*U3 + 328552*U0*U2*U3 - 
  11758160*U1*U2*U3 + 440768*U2^2*U3 + 131732*U0*U3^2 + 2134136*U1*U3^2 - 
  538096*U2*U3^2 + 515160*U0*U4*U7 + 1878336*U1*U4*U7 + 939168*U2*U4*U7 + 
  376912*U0*U5*U7 + 313056*U1*U5*U7 + 582345*U0*U6*U7 - 1212762*U1*U6*U7 + 
  469584*U3*U6*U7 - 751344*U0*U4*U8 - 8125344*U1*U4*U8 - 370688*U1*U5*U8 - 
  7513344*U1*U6*U8 - 14498592*U1*U4*U9 + 22320*U0*U5*U9 - 1415776*U1*U5*U9 - 
  25240512*U1*U6*U9, 1454120*U0^3 + 49437522*U0^2*U1 + 138702738*U0*U1^2 - 
  57463432*U1^3 - 2831432*U0^2*U2 - 77495172*U0*U1*U2 - 9081208*U1^2*U2 - 
  1010788*U0*U2^2 + 10120052*U1*U2^2 + 782640*U2^3 - 501820*U0^2*U3 - 
  18310408*U0*U1*U3 - 25454016*U1^2*U3 + 104300*U0*U2*U3 + 
  23766668*U1*U2*U3 - 301316*U2^2*U3 - 339980*U0*U3^2 - 3810932*U1*U3^2 + 
  1361008*U2*U3^2 - 2090826*U0*U4*U7 - 1173960*U1*U4*U7 - 586980*U2*U4*U7 - 
  541978*U0*U5*U7 - 195660*U1*U5*U7 - 1677375*U0*U6*U7 + 5086371*U1*U6*U7 + 
  1498992*U0*U4*U8 + 12996504*U1*U4*U8 - 602632*U1*U5*U8 + 4695840*U1*U6*U8 + 
  21666588*U1*U4*U9 - 210486*U0*U5*U9 - 694460*U1*U5*U9 + 97830*U3*U5*U9 + 
  42159216*U1*U6*U9, -1184188*U0^3 - 38230938*U0^2*U1 - 68673408*U0*U1^2 + 
  36729152*U1^3 + 2669680*U0^2*U2 + 70322080*U0*U1*U2 + 2238240*U1^2*U2 + 
  1149012*U0*U2^2 - 9317568*U1*U2^2 - 834816*U2^3 + 270576*U0^2*U3 + 
  11742560*U0*U1*U3 + 17793440*U1^2*U3 - 234280*U0*U2*U3 - 
  18571552*U1*U2*U3 + 511856*U2^2*U3 + 320284*U0*U3^2 + 3215296*U1*U3^2 - 
  1262416*U2*U3^2 + 1676808*U0*U4*U7 + 1252224*U1*U4*U7 + 626112*U2*U4*U7 + 
  621160*U0*U5*U7 + 208704*U1*U5*U7 + 1779735*U0*U6*U7 - 3656592*U1*U6*U7 - 
  1261776*U0*U4*U8 - 9855168*U1*U4*U8 + 52176*U0*U5*U8 + 397600*U1*U5*U8 + 
  52176*U3*U5*U8 + 313056*U0*U6*U8 - 5008896*U1*U6*U8 - 17592288*U1*U4*U9 + 
  172736*U0*U5*U9 + 54880*U1*U5*U9 - 35184576*U1*U6*U9, 
 -1504756*U0^3 - 39885390*U0^2*U1 - 130787124*U0*U1^2 + 212362688*U1^3 + 
  3931888*U0^2*U2 + 87203040*U0*U1*U2 + 50721536*U1^2*U2 + 2476076*U0*U2^2 + 
  23650088*U1*U2^2 + 5008896*U2^3 + 457664*U0^2*U3 + 26080544*U0*U1*U3 + 
  40093152*U1^2*U3 - 1838872*U0*U2*U3 - 6506128*U1*U2*U3 + 2534848*U2^2*U3 + 
  131764*U0*U3^2 - 5012648*U1*U3^2 - 2885936*U2*U3^2 + 2336472*U0*U4*U7 - 
  3756672*U1*U4*U7 - 2817504*U2*U4*U7 + 1878336*U3*U4*U7 + 1110896*U0*U5*U7 - 
  939168*U1*U5*U7 + 313056*U3*U5*U7 + 5989473*U0*U6*U7 - 3124770*U1*U6*U7 - 
  347376*U0*U4*U8 + 9127008*U1*U4*U8 + 5069696*U1*U5*U8 + 30053376*U1*U6*U8 + 
  12737760*U1*U4*U9 + 799536*U0*U5*U9 + 9899296*U1*U5*U9 - 4577856*U1*U6*U9, 
 6993980*U0^3 + 238677882*U0^2*U1 + 617546508*U0*U1^2 - 289559872*U1^3 - 
  15163952*U0^2*U2 - 396368192*U0*U1*U2 - 43300608*U1^2*U2 - 
  3476868*U0*U2^2 + 50552232*U1*U2^2 + 4174080*U2^3 - 1070400*U0^2*U3 - 
  57814048*U0*U1*U3 - 135602656*U1^2*U3 - 341080*U0*U2*U3 + 
  115183088*U1*U2*U3 - 2491456*U2^2*U3 - 1695740*U0*U3^2 - 22703912*U1*U3^2 + 
  7406768*U2*U3^2 - 9669096*U0*U4*U7 - 6261120*U1*U4*U7 - 3130560*U2*U4*U7 - 
  2811008*U0*U5*U7 - 1043520*U1*U5*U7 - 8531835*U0*U6*U7 + 
  24220926*U1*U6*U7 + 7417392*U0*U4*U8 + 66124704*U1*U4*U8 + 
  1565280*U3*U4*U8 - 2895872*U1*U5*U8 + 25044480*U1*U6*U8 + 
  110182368*U1*U4*U9 - 1233616*U0*U5*U9 - 3158720*U1*U5*U9 + 
  214103616*U1*U6*U9, 1841500*U0^3 + 52761834*U0^2*U1 + 229678476*U0*U1^2 - 
  161505344*U1^3 - 3588304*U0^2*U2 + 85353696*U0*U1*U2 - 83158016*U1^2*U2 - 
  2169476*U0*U2^2 - 44242136*U1*U2^2 - 6261120*U2^3 - 3737600*U0^2*U3 - 
  115589216*U0*U1*U3 - 36954912*U1^2*U3 + 192520*U0*U2*U3 - 
  28920464*U1*U2*U3 - 1718272*U2^2*U3 - 20380*U0*U3^2 + 7326296*U1*U3^2 - 
  4596784*U2*U3^2 + 3130560*U3^3 + 6733368*U0*U4*U7 + 9391680*U1*U4*U7 + 
  4695840*U2*U4*U7 + 1488784*U0*U5*U7 + 1565280*U1*U5*U7 + 4940685*U0*U6*U7 + 
  10302*U1*U6*U7 - 3232176*U0*U4*U8 - 20300832*U1*U4*U8 - 3436544*U1*U5*U8 - 
  37566720*U1*U6*U8 - 46364064*U1*U4*U9 - 2291472*U0*U5*U9 - 
  11476960*U1*U5*U9 - 73944768*U1*U6*U9, -268484*U0^3 - 7897494*U0^2*U1 - 
  13860972*U0*U1^2 + 4922944*U1^3 + 581264*U0^2*U2 + 13492800*U0*U1*U2 - 
  845504*U1^2*U2 - 360164*U0*U2^2 - 1359656*U1*U2^2 + 81184*U0^2*U3 + 
  3789664*U0*U1*U3 + 3565344*U1^2*U3 + 8104*U0*U2*U3 - 2600432*U1*U2*U3 + 
  423968*U2^2*U3 + 24932*U0*U3^2 + 493352*U1*U3^2 - 413776*U2*U3^2 + 
  338184*U0*U4*U7 + 107632*U0*U5*U7 + 249237*U0*U6*U7 - 906510*U1*U6*U7 - 
  349296*U0*U4*U8 - 1825056*U1*U4*U8 + 13120*U1*U5*U8 - 1252224*U1*U6*U8 - 
  2482656*U1*U4*U9 + 313056*U2*U4*U9 + 45936*U0*U5*U9 + 41984*U1*U5*U9 + 
  313056*U0*U6*U9 - 4965312*U1*U6*U9 + 626112*U2*U6*U9, 
 -33200*U0^3 - 624312*U0^2*U1 - 3364338*U0*U1^2 - 2240768*U1^3 - 
  51628*U0^2*U2 - 1558518*U0*U1*U2 + 1035088*U1^2*U2 + 245488*U0*U2^2 + 
  411268*U1*U2^2 + 195660*U2^3 + 3280*U0^2*U3 + 315808*U0*U1*U3 - 
  798144*U1^2*U3 - 112760*U0*U2*U3 + 847432*U1*U2*U3 - 26224*U2^2*U3 + 
  23360*U0*U3^2 - 34948*U1*U3^2 - 32908*U2*U3^2 + 165456*U0*U4*U7 - 
  13112*U0*U5*U7 + 252090*U0*U6*U7 + 199779*U1*U6*U7 + 146745*U2*U6*U7 - 
  2112*U0*U4*U8 + 287136*U1*U4*U8 - 52448*U1*U5*U8 + 976512*U1*U4*U9 + 
  5856*U0*U5*U9 + 20000*U1*U5*U9 + 1953024*U1*U6*U9, 
 -494260*U0^3 - 14612814*U0^2*U1 + 14347344*U0*U1^2 + 39493184*U1^3 + 
  1467664*U0^2*U2 + 35989664*U0*U1*U2 + 9357856*U1^2*U2 + 1512076*U0*U2^2 + 
  3721696*U1*U2^2 + 521760*U2^3 + 146320*U0^2*U3 + 7153376*U0*U1*U3 + 
  12886432*U1^2*U3 + 5000*U0*U2*U3 - 2638816*U1*U2*U3 + 617712*U2^2*U3 + 
  55300*U0*U3^2 - 2290016*U1*U3^2 - 772656*U2*U3^2 + 694152*U0*U4*U7 + 
  569736*U0*U5*U7 + 2373765*U0*U6*U7 + 550968*U1*U6*U7 - 477264*U0*U4*U8 - 
  2693568*U1*U4*U8 + 713664*U1*U5*U8 + 3130560*U1*U6*U8 - 7766496*U1*U4*U9 + 
  133552*U0*U5*U9 + 641920*U1*U5*U9 + 260880*U2*U5*U9 - 15532992*U1*U6*U9, 
 1677860*U0^3 + 46306854*U0^2*U1 + 89606496*U0*U1^2 + 15113216*U1^3 - 
  418064*U0^2*U2 - 12997824*U0*U1*U2 - 1406656*U1^2*U2 - 2993596*U0*U2^2 + 
  6166784*U1*U2^2 - 342880*U0^2*U3 - 17339056*U0*U1*U3 - 5195232*U1^2*U3 + 
  1514600*U0*U2*U3 + 4823936*U1*U2*U3 + 812128*U2^2*U3 - 649220*U0*U3^2 - 
  5139584*U1*U3^2 + 1722736*U2*U3^2 - 4371192*U0*U4*U7 - 376576*U0*U5*U7 - 
  677025*U0*U6*U7 + 4680912*U1*U6*U7 + 1305024*U0*U4*U8 + 6283008*U1*U4*U8 + 
  2347920*U2*U4*U8 + 841616*U1*U5*U8 + 9391680*U1*U6*U8 + 944736*U1*U4*U9 - 
  250752*U0*U5*U9 + 21760*U1*U5*U9 + 1889472*U1*U6*U9, 
 77484*U0^2*U4 + 1303980*U0*U1*U4 + 1155000*U1^2*U4 + 47532*U0*U2*U4 - 
  125664*U1*U2*U4 - 20196*U2^2*U4 + 3216*U0*U3*U4 + 75504*U1*U3*U4 + 
  4710*U0^2*U5 + 50640*U0*U1*U5 + 168960*U1^2*U5 - 8236*U0*U2*U5 + 
  95612*U1*U2*U5 + 36098*U0*U3*U5 + 118580*U1*U3*U5 + 335460*U0^2*U6 + 
  1783644*U0*U1*U6 - 1259808*U1^2*U6 - 121572*U0*U2*U6 - 339768*U1*U2*U6 - 
  150156*U0*U3*U6 - 683496*U1*U3*U6 + 26928*U2*U3*U6 - 6732*U0*U7^2 + 
  1743*U0*U7*U8 + 5478*U1*U7*U8 + 13464*U1*U8^2 + 40392*U6^2*U9 - 
  14514*U0*U7*U9 - 148038*U1*U7*U9 + 47082*U0*U8*U9 + 154704*U1*U8*U9 - 
  6732*U0*U9^2 - 13464*U1*U9^2 - 6732*U2*U9^2 + 6732*U3*U9^2, 
 26532*U0^2*U4 + 441660*U0*U1*U4 + 168600*U1^2*U4 - 41412*U0*U2*U4 - 
  79968*U1*U2*U4 + 20196*U2^2*U4 - 120*U0*U3*U4 - 156720*U1*U3*U4 - 
  22440*U2*U3*U4 + 1150*U0^2*U5 - 14264*U0*U1*U5 + 35808*U1^2*U5 + 
  14804*U0*U2*U5 + 48340*U1*U2*U5 + 6962*U0*U3*U5 + 19132*U1*U3*U5 + 
  23772*U0^2*U6 - 547524*U0*U1*U6 - 842304*U1^2*U6 - 156948*U0*U2*U6 - 
  83424*U1*U2*U6 - 79284*U0*U3*U6 - 522864*U1*U3*U6 + 8976*U2*U3*U6 + 
  5610*U0*U7^2 + 53856*U6^2*U8 + 24171*U0*U7*U8 + 5466*U1*U7*U8 + 
  17952*U1*U8^2 + 8976*U2*U8^2 - 14304*U0*U7*U9 - 56946*U1*U7*U9 + 
  13206*U0*U8*U9 + 78192*U1*U8*U9 - 17952*U1*U9^2, 
 -22176*U0*U1*U4 - 27360*U1^2*U4 + 26112*U1*U2*U4 + 3072*U1*U3*U4 + 
  3472*U0*U1*U5 - 8000*U1^2*U5 - 7376*U1*U2*U5 - 5888*U1*U3*U5 - 
  2244*U0^2*U6 - 87282*U0*U1*U6 + 173856*U1^2*U6 + 25344*U1*U2*U6 + 
  87264*U1*U3*U6 + 1683*U6^2*U7 + 1122*U0*U7^2 + 1464*U1*U7*U8 + 
  2244*U1*U8^2 + 12528*U1*U7*U9 - 14040*U1*U8*U9 - 2244*U1*U9^2, 
 26532*U0^2*U4 + 397428*U0*U1*U4 + 562632*U1^2*U4 + 36108*U0*U2*U4 + 
  31008*U1*U2*U4 - 38148*U2^2*U4 - 4200*U0*U3*U4 + 186864*U1*U3*U4 + 
  22440*U2*U3*U4 + 1354*U0^2*U5 + 115496*U0*U1*U5 + 67456*U1^2*U5 - 
  14436*U0*U2*U5 + 4012*U1*U2*U5 + 8798*U0*U3*U5 + 48756*U1*U3*U5 + 
  95988*U0^2*U6 + 1343676*U0*U1*U6 + 298656*U1^2*U6 + 53988*U0*U2*U6 - 
  134640*U1*U2*U6 - 14820*U0*U3*U6 + 208896*U1*U3*U6 + 4488*U2*U3*U6 - 
  14586*U0*U7^2 - 11223*U0*U7*U8 + 1326*U1*U7*U8 + 4488*U5*U6*U9 - 
  9204*U0*U7*U9 - 23766*U1*U7*U9 + 11166*U0*U8*U9 + 12648*U1*U8*U9 + 
  8976*U1*U9^2, -344652*U0^2*U4 - 5670228*U0*U1*U4 - 5049096*U1^2*U4 - 
  21012*U0*U2*U4 + 853536*U1*U2*U4 + 262548*U2^2*U4 + 59304*U0*U3*U4 - 
  788208*U1*U3*U4 + 121176*U2*U3*U4 - 17802*U0^2*U5 - 745656*U0*U1*U5 - 
  868128*U1^2*U5 + 81284*U0*U2*U5 - 335164*U1*U2*U5 - 121894*U0*U3*U5 - 
  487924*U1*U3*U5 - 829716*U0^2*U6 - 8180724*U0*U1*U6 + 3956160*U1^2*U6 + 
  553212*U0*U2*U6 + 1717056*U1*U2*U6 + 703836*U0*U3*U6 + 3313584*U1*U3*U6 + 
  242352*U2*U3*U6 + 77418*U0*U7^2 + 53856*U5*U6*U8 - 36849*U0*U7*U8 + 
  99186*U1*U7*U8 + 26928*U0*U8^2 + 323136*U1*U8^2 + 26928*U3*U8^2 + 
  159312*U0*U7*U9 + 733206*U1*U7*U9 - 142674*U0*U8*U9 - 326256*U1*U8*U9, 
 4224*U0^2*U4 + 129960*U0*U1*U4 + 73608*U1^2*U4 + 12852*U0*U2*U4 - 
  107304*U1*U2*U4 - 4488*U2^2*U4 - 4296*U0*U3*U4 - 38232*U1*U3*U4 - 
  6732*U2*U3*U4 + 4488*U3^2*U4 - 1092*U0^2*U5 - 2874*U0*U1*U5 + 
  21864*U1^2*U5 - 4388*U0*U2*U5 + 23752*U1*U2*U5 + 748*U2^2*U5 + 
  380*U0*U3*U5 + 17552*U1*U3*U5 + 19860*U0^2*U6 + 461496*U0*U1*U6 - 
  619680*U1^2*U6 - 7392*U0*U2*U6 - 123552*U1*U2*U6 + 4332*U0*U3*U6 - 
  318720*U1*U3*U6 + 561*U5*U6*U7 - 2244*U0*U7^2 + 372*U0*U7*U8 - 
  864*U1*U7*U8 - 3144*U0*U7*U9 - 38736*U1*U7*U9 + 2208*U0*U8*U9 + 
  56256*U1*U8*U9 + 8976*U1*U9^2, 7260*U0^2*U4 - 773772*U0*U1*U4 + 
  2234760*U1^2*U4 - 299676*U0*U2*U4 + 1472064*U1*U2*U4 + 6732*U2^2*U4 + 
  93048*U0*U3*U4 + 1137840*U1*U3*U4 + 148104*U2*U3*U4 - 107712*U3^2*U4 + 
  16362*U0^2*U5 - 58728*U0*U1*U5 + 265056*U1^2*U5 + 102412*U0*U2*U5 - 
  86372*U1*U2*U5 + 8976*U2^2*U5 + 22870*U0*U3*U5 + 114004*U1*U3*U5 - 
  150492*U0^2*U6 - 4935660*U0*U1*U6 + 6867168*U1^2*U6 + 17028*U0*U2*U6 + 
  925056*U1*U2*U6 - 346284*U0*U3*U6 + 3733488*U1*U3*U6 - 26928*U2*U3*U6 - 
  10098*U0*U7^2 - 7935*U0*U7*U8 + 19470*U1*U7*U8 + 4488*U5^2*U9 + 
  11796*U0*U7*U9 + 233178*U1*U7*U9 - 3702*U0*U8*U9 - 688512*U1*U8*U9 - 
  215424*U1*U9^2, 491700*U0^2*U4 + 9859452*U0*U1*U4 + 5148408*U1^2*U4 + 
  718284*U0*U2*U4 - 2833152*U1*U2*U4 - 249084*U2^2*U4 - 257640*U0*U3*U4 - 
  1088880*U1*U3*U4 - 228888*U2*U3*U4 + 215424*U3^2*U4 - 21042*U0^2*U5 + 
  897240*U0*U1*U5 + 978528*U1^2*U5 - 297532*U0*U2*U5 + 769364*U1*U2*U5 - 
  8976*U2^2*U5 + 119810*U0*U3*U5 + 653852*U1*U3*U5 + 1657020*U0^2*U6 + 
  25195452*U0*U1*U6 - 17011680*U1^2*U6 - 533412*U0*U2*U6 - 3940992*U1*U2*U6 - 
  114084*U0*U3*U6 - 10323504*U1*U3*U6 + 188496*U2*U3*U6 - 90882*U0*U7^2 + 
  4488*U5^2*U8 + 17223*U0*U7*U8 + 1338*U1*U7*U8 - 13464*U0*U8^2 - 
  228192*U0*U7*U9 - 1331106*U1*U7*U9 + 224742*U0*U8*U9 + 2113248*U1*U8*U9 + 
  430848*U1*U9^2, -4224*U0^2*U4 - 180912*U0*U1*U4 + 14256*U1^2*U4 - 
  1632*U0*U2*U4 + 278256*U1*U2*U4 + 13464*U2^2*U4 + 4296*U0*U3*U4 + 
  87120*U1*U3*U4 + 13464*U2*U3*U4 - 4488*U3^2*U4 + 1840*U0^2*U5 + 
  36272*U0*U1*U5 - 20240*U1^2*U5 + 2144*U0*U2*U5 - 28864*U1*U2*U5 - 
  4488*U2^2*U5 + 368*U0*U3*U5 - 24112*U1*U3*U5 - 8640*U0^2*U6 - 
  326016*U0*U1*U6 + 1156320*U1^2*U6 + 38808*U0*U2*U6 + 321552*U1*U2*U6 + 
  2400*U0*U3*U6 + 558096*U1*U3*U6 + 13464*U2*U3*U6 + 374*U5^2*U7 + 
  1683*U0*U7^2 + 4488*U1*U7^2 + 1122*U2*U7^2 + 2244*U3*U7^2 - 3738*U0*U7*U8 + 
  1056*U1*U7*U8 + 5388*U0*U7*U9 + 84744*U1*U7*U9 - 2208*U0*U8*U9 - 
  93192*U1*U8*U9 - 8976*U1*U9^2, -275748*U0^2*U4 - 4812636*U0*U1*U4 - 
  5370648*U1^2*U4 - 289068*U0*U2*U4 + 530400*U1*U2*U4 + 141372*U2^2*U4 - 
  5496*U0*U3*U4 - 560112*U1*U3*U4 + 13464*U2*U3*U4 - 9414*U0^2*U5 - 
  275352*U0*U1*U5 - 788928*U1^2*U5 + 55388*U0*U2*U5 - 391396*U1*U2*U5 - 
  121114*U0*U3*U5 - 534652*U1*U3*U5 - 1227948*U0^2*U6 - 8556348*U0*U1*U6 + 
  4329984*U1^2*U6 + 126324*U0*U2*U6 + 1498464*U1*U2*U6 + 504036*U0*U3*U6 + 
  2697408*U1*U3*U6 + 50490*U0*U7^2 + 26097*U0*U7*U8 - 4170*U1*U7*U8 + 
  80784*U4*U6*U9 + 75972*U0*U7*U9 + 653610*U1*U7*U9 - 167550*U0*U8*U9 - 
  584448*U1*U8*U9 + 26928*U0*U9^2 + 53856*U1*U9^2 + 40392*U2*U9^2 - 
  26928*U3*U9^2, -25212*U0^2*U4 - 380580*U0*U1*U4 + 906072*U1^2*U4 + 
  116892*U0*U2*U4 + 24480*U1*U2*U4 - 105468*U2^2*U4 + 1608*U0*U3*U4 + 
  491280*U1*U3*U4 + 67320*U2*U3*U4 - 450*U0^2*U5 + 188328*U0*U1*U5 + 
  114336*U1^2*U5 - 31420*U0*U2*U5 - 24812*U1*U2*U5 - 8318*U0*U3*U5 + 
  84636*U1*U3*U5 + 83580*U0^2*U6 + 3594300*U0*U1*U6 + 816192*U1^2*U6 + 
  315084*U0*U2*U6 - 383328*U1*U2*U6 + 132492*U0*U3*U6 + 532656*U1*U3*U6 + 
  8976*U2*U3*U6 - 52734*U0*U7^2 + 53856*U4*U6*U8 - 51021*U0*U7*U8 - 
  11382*U1*U7*U8 - 35904*U1*U8^2 + 11256*U0*U7*U9 - 26898*U1*U7*U9 - 
  11802*U0*U8*U9 - 27600*U1*U8*U9 + 35904*U1*U9^2, 
 -1452*U0^2*U4 - 18834*U0*U1*U4 - 1920*U1^2*U4 - 6528*U0*U2*U4 + 
  16320*U1*U2*U4 + 2244*U2^2*U4 + 1872*U0*U3*U4 + 15648*U1*U3*U4 + 
  4488*U2*U3*U4 - 2244*U3^2*U4 + 760*U0^2*U5 - 560*U0*U1*U5 - 2976*U1^2*U5 + 
  1536*U0*U2*U5 - 4192*U1*U2*U5 + 152*U0*U3*U5 - 1568*U1*U3*U5 - 
  5520*U0^2*U6 - 105168*U0*U1*U6 + 98496*U1^2*U6 + 4224*U0*U2*U6 + 
  16896*U1*U2*U6 - 960*U0*U3*U6 + 64704*U1*U3*U6 + 1683*U4*U6*U7 - 
  300*U0*U7*U8 + 24*U1*U7*U8 + 1884*U0*U7*U9 + 6312*U1*U7*U9 - 912*U0*U8*U9 - 
  8544*U1*U8*U9, -624*U0^2*U4 + 26292*U0*U1*U4 - 3432*U1^2*U4 + 
  2040*U0*U2*U4 - 55488*U1*U2*U4 + 6732*U2^2*U4 - 1920*U0*U3*U4 - 
  52752*U1*U3*U4 - 9792*U2*U3*U4 + 2448*U3^2*U4 - 1014*U0^2*U5 - 
  26592*U0*U1*U5 + 5472*U1^2*U5 - 320*U0*U2*U5 + 16300*U1*U2*U5 - 
  842*U0*U3*U5 + 4276*U1*U3*U5 - 3576*U0^2*U6 + 7932*U0*U1*U6 - 
  404400*U1^2*U6 - 20124*U0*U2*U6 - 35568*U1*U2*U6 - 72*U0*U3*U6 - 
  236160*U1*U3*U6 + 2754*U0*U7^2 + 2451*U0*U7*U8 - 870*U1*U7*U8 + 
  612*U4*U5*U9 - 1506*U0*U7*U9 - 22566*U1*U7*U9 + 258*U0*U8*U9 + 
  34728*U1*U8*U9 + 2448*U1*U9^2, 30756*U0^2*U4 + 36948*U0*U1*U4 + 
  86184*U1^2*U4 - 90780*U0*U2*U4 + 553248*U1*U2*U4 - 11220*U2^2*U4 + 
  24960*U0*U3*U4 + 383472*U1*U3*U4 + 49368*U2*U3*U4 - 35904*U3^2*U4 + 
  11754*U0^2*U5 + 171352*U0*U1*U5 - 43616*U1^2*U5 + 25716*U0*U2*U5 - 
  117988*U1*U2*U5 + 15366*U0*U3*U5 - 46828*U1*U3*U5 + 7932*U0^2*U6 - 
  1913148*U0*U1*U6 + 3275232*U1^2*U6 - 29700*U0*U2*U6 + 473088*U1*U2*U6 - 
  148188*U0*U3*U6 + 1871280*U1*U3*U6 - 8976*U2*U3*U6 - 1122*U0*U7^2 + 
  4488*U4*U5*U8 - 447*U0*U7*U8 + 5262*U1*U7*U8 - 4800*U0*U7*U9 + 
  181122*U1*U7*U9 + 9906*U0*U8*U9 - 333888*U1*U8*U9 - 71808*U1*U9^2, 
 -8580*U0^2*U4 - 482748*U0*U1*U4 - 144984*U1^2*U4 - 67116*U0*U2*U4 + 
  722976*U1*U2*U4 + 6732*U2^2*U4 + 23784*U0*U3*U4 + 264048*U1*U3*U4 + 
  40392*U2*U3*U4 - 26928*U3^2*U4 + 6194*U0^2*U5 + 30184*U0*U1*U5 - 
  81184*U1^2*U5 + 24636*U0*U2*U5 - 97908*U1*U2*U5 + 2286*U0*U3*U5 - 
  72252*U1*U3*U5 - 71916*U0^2*U6 - 2139708*U0*U1*U6 + 3174528*U1^2*U6 + 
  22308*U0*U2*U6 + 547008*U1*U2*U6 - 50460*U0*U3*U6 + 1820208*U1*U3*U6 + 
  4488*U4*U5*U7 + 5610*U0*U7^2 - 4488*U1*U7^2 - 4488*U3*U7^2 - 
  1323*U0*U7*U8 + 7254*U1*U7*U8 + 9408*U0*U7*U9 + 152994*U1*U7*U9 - 
  5862*U0*U8*U9 - 289056*U1*U8*U9 - 53856*U1*U9^2, 
 62436*U0^2*U4 + 1265988*U0*U1*U4 + 1772136*U1^2*U4 + 98940*U0*U2*U4 + 
  45696*U1*U2*U4 - 56100*U2^2*U4 + 13752*U0*U3*U4 + 365472*U1*U3*U4 + 
  22440*U2*U3*U4 - 8976*U3^2*U4 + 8834*U0^2*U5 + 139944*U0*U1*U5 + 
  239440*U1^2*U5 - 21916*U0*U2*U5 + 75532*U1*U2*U5 + 32734*U0*U3*U5 + 
  158964*U1*U3*U5 + 333852*U0^2*U6 + 2402196*U0*U1*U6 - 19152*U1^2*U6 + 
  18084*U0*U2*U6 - 301488*U1*U2*U6 - 77652*U0*U3*U6 - 71424*U1*U3*U6 - 
  19074*U0*U7^2 - 11223*U0*U7*U8 + 3486*U1*U7*U8 + 13464*U4^2*U9 - 
  15936*U0*U7*U9 - 137862*U1*U7*U9 + 35850*U0*U8*U9 + 60504*U1*U8*U9 - 
  11220*U0*U9^2 - 35904*U1*U9^2 - 17952*U2*U9^2 + 8976*U3*U9^2, 
 113388*U0^2*U4 + 2658396*U0*U1*U4 + 514824*U1^2*U4 + 60180*U0*U2*U4 - 
  1303968*U1*U2*U4 + 100980*U2^2*U4 - 53904*U0*U3*U4 - 1157664*U1*U3*U4 - 
  188496*U2*U3*U4 + 53856*U3^2*U4 - 19362*U0^2*U5 - 361776*U0*U1*U5 + 
  236304*U1^2*U5 - 9188*U0*U2*U5 + 396004*U1*U2*U5 + 13930*U0*U3*U5 + 
  162604*U1*U3*U5 + 211020*U0^2*U6 + 2054892*U0*U1*U6 - 8966064*U1^2*U6 - 
  512028*U0*U2*U6 - 974160*U1*U2*U6 - 172188*U0*U3*U6 - 5339232*U1*U3*U6 + 
  50490*U0*U7^2 + 40392*U4^2*U8 + 51519*U0*U7*U8 - 16926*U1*U7*U8 - 
  74388*U0*U7*U9 - 560442*U1*U7*U9 + 49938*U0*U8*U9 + 810600*U1*U8*U9 + 
  53856*U1*U9^2, 8844*U0^2*U4 + 74244*U0*U1*U4 + 32568*U1^2*U4 + 
  27540*U0*U2*U4 - 90576*U1*U2*U4 + 2244*U2^2*U4 - 9696*U0*U3*U4 - 
  109920*U1*U3*U4 - 35904*U2*U3*U4 + 13464*U3^2*U4 - 4694*U0^2*U5 - 
  8568*U0*U1*U5 + 20336*U1^2*U5 - 4676*U0*U2*U5 + 25404*U1*U2*U5 - 
  1496*U2^2*U5 - 490*U0*U3*U5 + 7972*U1*U3*U5 + 23700*U0^2*U6 + 
  268020*U0*U1*U6 - 493536*U1^2*U6 - 50820*U0*U2*U6 - 4752*U1*U2*U6 - 
  11196*U0*U3*U6 - 430176*U1*U3*U6 + 4488*U2*U3*U6 + 6732*U4^2*U7 + 
  3366*U0*U7^2 + 1122*U3*U7^2 + 5337*U0*U7*U8 - 2034*U1*U7*U8 - 
  12894*U0*U7*U9 - 32286*U1*U7*U9 + 6306*U0*U8*U9 + 41928*U1*U8*U9 - 
  8976*U1*U9^2, -64548*U0^2*U4 - 1064796*U0*U1*U4 - 811320*U1^2*U4 + 
  6324*U0*U2*U4 + 256224*U1*U2*U4 + 15708*U2^2*U4 + 15528*U0*U3*U4 + 
  49680*U1*U3*U4 + 4488*U2*U3*U4 + 1538*U0^2*U5 - 11544*U0*U1*U5 - 
  144896*U1^2*U5 + 6124*U0*U2*U5 - 103716*U1*U2*U5 - 20786*U0*U3*U5 - 
  99708*U1*U3*U5 - 165180*U0^2*U6 - 1766172*U0*U1*U6 + 1814400*U1^2*U6 + 
  70884*U0*U2*U6 + 407616*U1*U2*U6 + 142500*U0*U3*U6 + 1035072*U1*U3*U6 - 
  8976*U2*U3*U6 + 7854*U0*U7^2 + 2877*U0*U7*U8 + 1446*U1*U7*U8 + 
  23424*U0*U7*U9 + 164874*U1*U7*U9 - 28998*U0*U8*U9 - 178176*U1*U8*U9 + 
  4488*U3*U8*U9 + 8976*U1*U9^2, -23892*U0^2*U4 + 369636*U0*U1*U4 - 
  381912*U1^2*U4 + 65892*U0*U2*U4 - 620160*U1*U2*U4 + 33660*U2^2*U4 - 
  27096*U0*U3*U4 - 535488*U1*U3*U4 - 67320*U2*U3*U4 + 26928*U3^2*U4 - 
  4374*U0^2*U5 - 148776*U0*U1*U5 + 6960*U1^2*U5 - 26548*U0*U2*U5 + 
  128012*U1*U2*U5 - 12394*U0*U3*U5 + 17300*U1*U3*U5 - 18780*U0^2*U6 + 
  1513140*U0*U1*U6 - 3892272*U1^2*U6 - 38412*U0*U2*U6 - 486288*U1*U2*U6 + 
  127764*U0*U3*U6 - 2174688*U1*U3*U6 + 10098*U0*U7^2 + 7809*U0*U7*U8 - 
  8634*U1*U7*U8 + 5556*U0*U7*U9 - 183822*U1*U7*U9 + 6732*U3*U7*U9 - 
  12030*U0*U8*U9 + 345000*U1*U8*U9 + 107712*U1*U9^2, 
 -14124*U0^2*U4 - 405444*U0*U1*U4 - 221400*U1^2*U4 - 62220*U0*U2*U4 + 
  259488*U1*U2*U4 + 11220*U2^2*U4 + 18024*U0*U3*U4 + 138240*U1*U3*U4 + 
  17952*U2*U3*U4 - 17952*U3^2*U4 + 3798*U0^2*U5 - 15520*U0*U1*U5 - 
  57808*U1^2*U5 + 20140*U0*U2*U5 - 63388*U1*U2*U5 - 886*U0*U3*U5 - 
  42804*U1*U3*U5 - 79788*U0^2*U6 - 1769796*U0*U1*U6 + 1585200*U1^2*U6 - 
  2772*U0*U2*U6 + 323664*U1*U2*U6 - 32316*U0*U3*U6 + 910944*U1*U3*U6 - 
  17952*U2*U3*U6 + 7854*U0*U7^2 + 2103*U0*U7*U8 + 4170*U1*U7*U8 + 
  2244*U3*U7*U8 + 9480*U0*U7*U9 + 104862*U1*U7*U9 - 7026*U0*U8*U9 - 
  156072*U1*U8*U9 - 35904*U1*U9^2, -14124*U0^2*U4 - 436236*U0*U1*U4 - 
  297048*U1^2*U4 - 4692*U0*U2*U4 + 184416*U1*U2*U4 + 6732*U2^2*U4 + 
  5784*U0*U3*U4 + 70800*U1*U3*U4 + 13464*U2*U3*U4 - 78*U0^2*U5 + 
  7968*U0*U1*U5 - 60768*U1^2*U5 + 8716*U0*U2*U5 - 55316*U1*U2*U5 - 
  2858*U0*U3*U5 - 44444*U1*U3*U5 - 38172*U0^2*U6 - 1020804*U0*U1*U6 + 
  1198752*U1^2*U6 + 24156*U0*U2*U6 + 240768*U1*U2*U6 + 17460*U0*U3*U6 + 
  672336*U1*U3*U6 + 13464*U3^2*U6 + 3366*U0*U7^2 + 1389*U0*U7*U8 + 
  1974*U1*U7*U8 + 6828*U0*U7*U9 + 88314*U1*U7*U9 - 4170*U0*U8*U9 - 
  114816*U1*U8*U9 - 13464*U1*U9^2, 4092*U0^2*U4 + 87168*U0*U1*U4 + 
  38220*U1^2*U4 + 5202*U0*U2*U4 - 45492*U1*U2*U4 - 2160*U0*U3*U4 - 
  19212*U1*U3*U4 - 3366*U2*U3*U4 + 2244*U3^2*U4 - 618*U0^2*U5 - 
  5114*U0*U1*U5 + 10060*U1^2*U5 - 1686*U0*U2*U5 + 12200*U1*U2*U5 + 
  1148*U0*U3*U5 + 8212*U1*U3*U5 + 374*U3^2*U5 + 13878*U0^2*U6 + 
  185988*U0*U1*U6 - 292272*U1^2*U6 - 6600*U0*U2*U6 - 49104*U1*U2*U6 - 
  1050*U0*U3*U6 - 158160*U1*U3*U6 + 303*U0*U7*U8 - 618*U1*U7*U8 - 
  1656*U0*U7*U9 - 18918*U1*U7*U9 + 2088*U0*U8*U9 + 27024*U1*U8*U9 + 
  4488*U1*U9^2, -4884*U0^2*U4 + 26628*U0*U1*U4 + 92424*U1^2*U4 + 
  19380*U0*U2*U4 - 155040*U1*U2*U4 + 6732*U2^2*U4 + 696*U0*U3*U4 - 
  57840*U1*U3*U4 - 40392*U2*U3*U4 - 3678*U0^2*U5 - 80040*U0*U1*U5 + 
  39360*U1^2*U5 - 292*U0*U2*U5 + 40748*U1*U2*U5 - 5074*U0*U3*U5 + 
  19604*U1*U3*U5 - 33756*U0^2*U6 - 335820*U0*U1*U6 - 769920*U1^2*U6 - 
  17820*U0*U2*U6 - 39600*U1*U2*U6 - 17676*U0*U3*U6 - 591984*U1*U3*U6 - 
  53856*U2*U3*U6 + 10098*U0*U7^2 + 6117*U0*U7*U8 - 13890*U1*U7*U8 - 
  26928*U1*U8^2 - 8592*U0*U7*U9 - 71646*U1*U7*U9 - 2094*U0*U8*U9 + 
  48432*U1*U8*U9 + 13464*U2*U8*U9, 6996*U0^2*U4 + 231468*U0*U1*U4 + 
  7608*U1^2*U4 - 45492*U0*U2*U4 - 120768*U1*U2*U4 + 47124*U2^2*U4 - 
  600*U0*U3*U4 - 256560*U1*U3*U4 - 40392*U2*U3*U4 - 234*U0^2*U5 - 
  110520*U0*U1*U5 + 2592*U1^2*U5 + 14180*U0*U2*U5 + 29252*U1*U2*U5 - 
  8976*U2^2*U5 + 1898*U0*U3*U5 - 7924*U1*U3*U5 - 24756*U0^2*U6 - 
  1083828*U0*U1*U6 - 541536*U1^2*U6 - 156420*U0*U2*U6 + 152064*U1*U2*U6 - 
  55332*U0*U3*U6 - 746928*U1*U3*U6 + 26928*U2*U3*U6 + 23562*U0*U7^2 + 
  22119*U0*U7*U8 + 5010*U1*U7*U8 - 4200*U0*U7*U9 - 42234*U1*U7*U9 + 
  13464*U2*U7*U9 + 3198*U0*U8*U9 + 52032*U1*U8*U9, 
 -17028*U0^2*U4 - 224892*U0*U1*U4 - 96696*U1^2*U4 + 3060*U0*U2*U4 - 
  127296*U1*U2*U4 - 2244*U2^2*U4 + 3000*U0*U3*U4 - 15504*U1*U3*U4 - 
  4488*U2*U3*U4 - 1822*U0^2*U5 - 41464*U0*U1*U5 + 24480*U1^2*U5 + 
  3900*U0*U2*U5 + 25772*U1*U2*U5 + 2992*U2^2*U5 - 6498*U0*U3*U5 + 
  14756*U1*U3*U5 - 28812*U0^2*U6 + 151332*U0*U1*U6 - 798048*U1^2*U6 + 
  28116*U0*U2*U6 - 143616*U1*U2*U6 + 16356*U0*U3*U6 - 394128*U1*U3*U6 - 
  8976*U2*U3*U6 - 7854*U0*U7^2 - 2883*U0*U7*U8 - 13770*U1*U7*U8 + 
  4488*U2*U7*U8 - 35904*U1*U8^2 + 3048*U0*U7*U9 - 53550*U1*U7*U9 - 
  7014*U0*U8*U9 + 32640*U1*U8*U9, -4620*U0^2*U4 - 75048*U0*U1*U4 - 
  111144*U1^2*U4 - 4998*U0*U2*U4 + 17952*U1*U2*U4 + 6732*U2^2*U4 + 
  402*U0*U3*U4 - 31944*U1*U3*U4 + 168*U0^2*U5 - 11952*U0*U1*U5 - 
  16764*U1^2*U5 + 2056*U0*U2*U5 - 5324*U1*U2*U5 - 1238*U0*U3*U5 - 
  12452*U1*U3*U5 + 1122*U2*U3*U5 - 14448*U0^2*U6 - 222990*U0*U1*U6 + 
  87648*U1^2*U6 + 4158*U0*U2*U6 + 42768*U1*U2*U6 + 5634*U0*U3*U6 + 
  11088*U1*U3*U6 + 1683*U0*U7^2 + 849*U0*U7*U8 + 660*U1*U7*U8 + 
  2814*U0*U7*U9 + 12012*U1*U7*U9 - 2109*U0*U8*U9 - 10560*U1*U8*U9, 
 -7392*U0^2*U4 - 127212*U0*U1*U4 - 141096*U1^2*U4 + 816*U0*U2*U4 + 
  3264*U1*U2*U4 + 6732*U2^2*U4 + 888*U0*U3*U4 - 5952*U1*U3*U4 - 282*U0^2*U5 - 
  10068*U0*U1*U5 - 15168*U1^2*U5 + 556*U0*U2*U5 - 6092*U1*U2*U5 - 
  2450*U0*U3*U5 - 11780*U1*U3*U5 - 16140*U0^2*U6 - 125160*U0*U1*U6 + 
  56976*U1^2*U6 + 17424*U0*U2*U6 + 58608*U1*U2*U6 + 6732*U2^2*U6 + 
  11340*U0*U3*U6 + 29520*U1*U3*U6 - 1365*U0*U7*U8 - 3678*U1*U7*U8 - 
  6732*U1*U8^2 + 2850*U0*U7*U9 + 8826*U1*U7*U9 - 3252*U0*U8*U9 - 
  14592*U1*U8*U9, 222948*U0*U4^2 - 374400*U1*U4^2 + 58152*U0*U4*U5 + 
  321312*U1*U4*U5 - 21166*U0*U5^2 + 11792*U1*U5^2 + 978912*U0*U4*U6 + 
  402624*U1*U4*U6 - 205200*U0*U5*U6 + 709632*U1*U5*U6 - 129219*U0^2*U7 - 
  862896*U0*U1*U7 - 140352*U1^2*U7 - 152274*U0*U2*U7 + 35376*U1*U2*U7 - 
  29622*U0*U3*U7 - 312960*U1*U3*U7 - 19728*U2*U3*U7 - 19374*U0^2*U8 + 
  630672*U0*U1*U8 + 963840*U1^2*U8 - 19728*U0*U2*U8 - 98640*U1*U2*U8 + 
  19728*U2^2*U8 - 82872*U0*U3*U8 + 137808*U1*U3*U8 + 39456*U2*U3*U8 - 
  37038*U0^2*U9 - 658464*U0*U1*U9 - 1523712*U1^2*U9 - 84000*U0*U2*U9 + 
  1154256*U1*U2*U9 + 59184*U2^2*U9 + 19608*U0*U3*U9 - 364080*U1*U3*U9 + 
  98640*U2*U3*U9 - 19728*U3^2*U9 + 59184*U6*U8*U9, 
 252*U0*U4^2 - 31752*U1*U4^2 + 2208*U0*U4*U5 + 11136*U1*U4*U5 - 702*U0*U5^2 + 
  772*U1*U5^2 + 37584*U0*U4*U6 - 864*U1*U4*U6 - 6912*U0*U5*U6 + 
  29184*U1*U5*U6 + 4377*U0^2*U7 - 42630*U0*U1*U7 - 1872*U1^2*U7 - 
  8682*U0*U2*U7 + 2316*U1*U2*U7 - 6378*U0*U3*U7 - 11796*U1*U3*U7 - 
  1350*U0^2*U8 + 44052*U0*U1*U8 + 47040*U1^2*U8 - 3456*U0*U3*U8 + 
  1440*U1*U3*U8 + 2454*U0^2*U9 + 47568*U0*U1*U9 - 35904*U1^2*U9 + 
  5304*U0*U2*U9 + 55056*U1*U2*U9 + 3288*U2^2*U9 + 792*U0*U3*U9 - 
  20880*U1*U3*U9 + 6576*U2*U3*U9 - 3288*U3^2*U9 + 2466*U6*U7*U9, 
 -364140*U0*U4^2 + 167544*U1*U4^2 - 4488*U0*U4*U5 + 22224*U1*U4*U5 + 
  25250*U0*U5^2 + 2828*U1*U5^2 - 392256*U0*U4*U6 + 654912*U1*U4*U6 + 
  222480*U0*U5*U6 - 12960*U1*U5*U6 + 118893*U0^2*U7 + 78702*U0*U1*U7 + 
  90624*U1^2*U7 + 154662*U0*U2*U7 + 8484*U1*U2*U7 + 124890*U0*U3*U7 + 
  22668*U1*U3*U7 - 39456*U2*U3*U7 + 35490*U0^2*U8 + 189492*U0*U1*U8 - 
  237984*U1^2*U8 - 157824*U1*U2*U8 + 19728*U2^2*U8 + 111240*U0*U3*U8 - 
  45936*U1*U3*U8 + 14796*U6*U7*U8 + 93786*U0^2*U9 + 1553196*U0*U1*U9 + 
  69504*U1^2*U9 + 210480*U0*U2*U9 - 369408*U1*U2*U9 + 78912*U2^2*U9 - 
  33096*U0*U3*U9 - 67152*U1*U3*U9, 25704*U0*U4^2 - 41688*U1*U4^2 - 
  1656*U0*U4*U5 - 7344*U1*U4*U5 - 912*U0*U5^2 + 1364*U1*U5^2 + 
  26064*U0*U4*U6 - 67968*U1*U4*U6 - 14544*U0*U5*U6 + 2976*U1*U5*U6 - 
  8112*U0^2*U7 + 25572*U0*U1*U7 + 23712*U1^2*U7 - 6024*U0*U2*U7 + 
  4092*U1*U2*U7 + 1644*U2^2*U7 - 6108*U0*U3*U7 + 8580*U1*U3*U7 + 
  3288*U2*U3*U7 - 1644*U3^2*U7 + 1233*U6*U7^2 - 4536*U0^2*U8 - 
  69180*U0*U1*U8 + 26688*U1^2*U8 + 13152*U1*U2*U8 - 7272*U0*U3*U8 + 
  1488*U1*U3*U8 - 6156*U0^2*U9 - 90684*U0*U1*U9 + 117216*U1^2*U9 - 
  14664*U0*U2*U9 + 21600*U1*U2*U9 - 6576*U2^2*U9 + 1872*U0*U3*U9 - 
  5136*U1*U3*U9, -931860*U0*U4^2 + 1452240*U1*U4^2 - 189120*U0*U4*U5 - 
  597648*U1*U4*U5 + 117370*U0*U5^2 - 42464*U1*U5^2 - 2315952*U0*U4*U6 + 
  501984*U1*U4*U6 + 736128*U0*U5*U6 - 1712736*U1*U5*U6 + 432501*U0^2*U7 + 
  2869680*U0*U1*U7 + 166992*U1^2*U7 + 648030*U0*U2*U7 - 127392*U1*U2*U7 + 
  323742*U0*U3*U7 + 584904*U1*U3*U7 - 39456*U2*U3*U7 + 15954*U0^2*U8 - 
  3001776*U0*U1*U8 - 3380448*U1^2*U8 - 236736*U1*U2*U8 + 368064*U0*U3*U8 - 
  461808*U1*U3*U8 + 182118*U0^2*U9 + 2750568*U0*U1*U9 + 2026560*U1^2*U9 + 
  557976*U0*U2*U9 - 3224112*U1*U2*U9 + 118368*U2^2*U9 - 85992*U0*U3*U9 + 
  958656*U1*U3*U9 - 256464*U2*U3*U9 + 39456*U3^2*U9 + 19728*U5*U9^2, 
 834156*U0*U4^2 + 165312*U1*U4^2 + 143304*U0*U4*U5 - 346800*U1*U4*U5 - 
  108626*U0*U5^2 - 5672*U1*U5^2 + 248832*U0*U4*U6 - 2451168*U1*U4*U6 - 
  415152*U0*U5*U6 - 312480*U1*U5*U6 - 322653*U0^2*U7 - 997116*U0*U1*U7 - 
  36912*U1^2*U7 - 523158*U0*U2*U7 - 17016*U1*U2*U7 - 419298*U0*U3*U7 + 
  340320*U1*U3*U7 + 157824*U2*U3*U7 + 19662*U0^2*U8 + 1510392*U0*U1*U8 + 
  1327488*U1^2*U8 - 59184*U0*U2*U8 + 946944*U1*U2*U8 - 266760*U0*U3*U8 + 
  632880*U1*U3*U8 + 19728*U2*U3*U8 - 257082*U0^2*U9 - 4193904*U0*U1*U9 + 
  2817120*U1^2*U9 - 632688*U0*U2*U9 + 526800*U1*U2*U9 - 355104*U2^2*U9 + 
  118056*U0*U3*U9 + 848352*U1*U3*U9 + 19728*U5*U8*U9, 
 662868*U0*U4^2 - 1023552*U1*U4^2 + 34728*U0*U4*U5 + 38976*U1*U4*U5 - 
  59846*U0*U5^2 + 13936*U1*U5^2 + 878688*U0*U4*U6 - 2429568*U1*U4*U6 - 
  423504*U0*U5*U6 + 523008*U1*U5*U6 - 235695*U0^2*U7 - 594024*U0*U1*U7 + 
  286080*U1^2*U7 - 347226*U0*U2*U7 + 160176*U1*U2*U7 + 19728*U2^2*U7 - 
  263598*U0*U3*U7 - 47040*U1*U3*U7 + 19728*U2*U3*U7 + 39456*U3^2*U7 - 
  32214*U0^2*U8 + 838560*U0*U1*U8 + 1598208*U1^2*U8 - 211752*U0*U3*U8 + 
  498240*U1*U3*U8 - 180582*U0^2*U9 - 3062928*U0*U1*U9 + 308352*U1^2*U9 - 
  365568*U0*U2*U9 + 1491456*U1*U2*U9 - 78912*U2^2*U9 + 70104*U0*U3*U9 + 
  285312*U1*U3*U9 + 9864*U5*U7*U9, 73476*U0*U4^2 + 618552*U1*U4^2 - 
  14280*U0*U4*U5 - 48720*U1*U4*U5 + 3322*U0*U5^2 - 18516*U1*U5^2 + 
  43200*U0*U4*U6 + 709056*U1*U4*U6 - 32208*U0*U5*U6 - 351264*U1*U5*U6 - 
  18207*U0^2*U7 + 128478*U0*U1*U7 - 252384*U1^2*U7 + 102*U0*U2*U7 - 
  81852*U1*U2*U7 - 6576*U2^2*U7 + 3714*U0*U3*U7 + 27564*U1*U3*U7 + 
  32880*U2*U3*U7 - 26304*U3^2*U7 - 26070*U0^2*U8 - 703140*U0*U1*U8 - 
  761472*U1^2*U8 + 13152*U0*U2*U8 + 276192*U1*U2*U8 - 16104*U0*U3*U8 - 
  215088*U1*U3*U8 + 13152*U2*U3*U8 + 3288*U5*U7*U8 - 13950*U0^2*U9 - 
  252852*U0*U1*U9 - 543264*U1^2*U9 - 43488*U0*U2*U9 - 391296*U1*U2*U9 - 
  32880*U2^2*U9 + 1704*U0*U3*U9 - 34416*U1*U3*U9, 
 -829044*U0*U4^2 + 1747728*U1*U4^2 - 176016*U0*U4*U5 - 471792*U1*U4*U5 + 
  97282*U0*U5^2 - 32336*U1*U5^2 - 2251152*U0*U4*U6 + 1401408*U1*U4*U6 + 
  638496*U0*U5*U6 - 1435968*U1*U5*U6 + 428001*U0^2*U7 + 2183160*U0*U1*U7 + 
  162672*U1^2*U7 + 627222*U0*U2*U7 - 97008*U1*U2*U7 + 266430*U0*U3*U7 + 
  569064*U1*U3*U7 - 39456*U2*U3*U7 + 27402*U0^2*U8 - 2890464*U0*U1*U8 - 
  3108000*U1^2*U8 - 236736*U1*U2*U8 + 319248*U0*U3*U8 - 422064*U1*U3*U8 + 
  196950*U0^2*U9 + 3405768*U0*U1*U9 + 1840512*U1^2*U9 + 453288*U0*U2*U9 - 
  3148656*U1*U2*U9 + 78912*U2^2*U9 - 78504*U0*U3*U9 + 658560*U1*U3*U9 - 
  217008*U2*U3*U9 + 39456*U3^2*U9 + 59184*U4*U8*U9, 
 83832*U0*U4^2 - 44256*U1*U4^2 + 16100*U0*U4*U5 - 27496*U1*U4*U5 - 
  10770*U0*U5^2 - 172*U1*U5^2 + 11832*U0*U4*U6 - 297840*U1*U4*U6 - 
  53688*U0*U5*U6 - 11136*U1*U5*U6 - 32423*U0^2*U7 - 98718*U0*U1*U7 - 
  9640*U1^2*U7 - 64094*U0*U2*U7 - 516*U1*U2*U7 - 42636*U0*U3*U7 + 
  19088*U1*U3*U7 + 17536*U2*U3*U7 + 8754*U0^2*U8 + 300628*U0*U1*U8 + 
  142528*U1^2*U8 - 14248*U0*U2*U8 + 83296*U1*U2*U8 - 4384*U2^2*U8 - 
  27940*U0*U3*U8 + 34984*U1*U3*U8 + 1096*U2*U3*U8 + 6576*U4*U8^2 - 
  26460*U0^2*U9 - 415000*U0*U1*U9 + 205904*U1^2*U9 - 66404*U0*U2*U9 + 
  118328*U1*U2*U9 - 39456*U2^2*U9 + 12488*U0*U3*U9 + 61008*U1*U3*U9, 
 -463572*U0*U4^2 + 1967184*U1*U4^2 - 138720*U0*U4*U5 - 1060032*U1*U4*U5 + 
  61354*U0*U5^2 - 51368*U1*U5^2 - 3122928*U0*U4*U6 - 1209600*U1*U4*U6 + 
  585216*U0*U5*U6 - 2517696*U1*U5*U6 + 47949*U0^2*U7 + 3176724*U0*U1*U7 + 
  127968*U1^2*U7 + 440526*U0*U2*U7 - 193560*U1*U2*U7 + 350670*U0*U3*U7 + 
  1040232*U1*U3*U7 + 78912*U2*U3*U7 - 39456*U3^2*U7 + 108546*U0^2*U8 - 
  2514984*U0*U1*U8 - 3612864*U1^2*U8 + 473472*U1*U2*U8 + 292608*U0*U3*U8 - 
  154080*U1*U3*U8 - 23370*U0^2*U9 - 521112*U0*U1*U9 + 4893888*U1^2*U9 - 
  75336*U0*U2*U9 - 4174656*U1*U2*U9 - 236736*U2^2*U9 - 57192*U0*U3*U9 + 
  1399008*U1*U3*U9 - 394560*U2*U3*U9 + 157824*U3^2*U9 + 59184*U4*U7*U9, 
 359172*U0*U4^2 + 269424*U1*U4^2 + 41280*U0*U4*U5 + 334320*U1*U4*U5 - 
  37010*U0*U5^2 - 10112*U1*U5^2 + 674352*U0*U4*U6 + 715392*U1*U4*U6 - 
  235584*U0*U5*U6 + 614016*U1*U5*U6 - 119577*U0^2*U7 - 627144*U0*U1*U7 - 
  435936*U1^2*U7 - 239262*U0*U2*U7 - 10608*U1*U2*U7 - 154158*U0*U3*U7 - 
  369816*U1*U3*U7 + 9864*U2*U3*U7 + 39456*U3^2*U7 - 6762*U0^2*U8 + 
  869088*U0*U1*U8 + 809376*U1^2*U8 - 197280*U1*U2*U8 - 117792*U0*U3*U8 + 
  188640*U1*U3*U8 + 29592*U4*U7*U8 - 94254*U0^2*U9 - 1804872*U0*U1*U9 - 
  2730624*U1^2*U9 - 161448*U0*U2*U9 + 1103232*U1*U2*U9 + 19728*U2^2*U9 + 
  34392*U0*U3*U9 + 98976*U1*U3*U9, 24012*U0*U4^2 + 352440*U1*U4^2 + 
  14520*U0*U4*U5 - 26160*U1*U4*U5 - 4810*U0*U5^2 - 4948*U1*U5^2 - 
  130464*U0*U4*U6 + 160704*U1*U4*U6 + 20592*U0*U5*U6 - 101664*U1*U5*U6 + 
  118368*U3*U6^2 - 59577*U0^2*U7 + 16062*U0*U1*U7 - 72672*U1^2*U7 - 
  14430*U0*U2*U7 - 14844*U1*U2*U7 + 39534*U0*U3*U7 + 55212*U1*U3*U7 + 
  19728*U2*U3*U7 + 24726*U0^2*U8 + 208284*U0*U1*U8 - 134880*U1^2*U8 + 
  78912*U1*U2*U8 + 10296*U0*U3*U8 + 28080*U1*U3*U8 + 19728*U2*U3*U8 - 
  24042*U0^2*U9 - 473172*U0*U1*U9 + 154752*U1^2*U9 - 57792*U0*U2*U9 - 
  113376*U1*U2*U9 - 39456*U2^2*U9 + 312*U0*U3*U9 + 141936*U1*U3*U9 - 
  19728*U2*U3*U9 + 19728*U3^2*U9, 28116*U0*U4^2 - 23652*U1*U4^2 + 
  2568*U0*U4*U5 - 20760*U1*U4*U5 - 2934*U0*U5^2 + 206*U1*U5^2 + 
  5328*U0*U4*U6 - 106128*U1*U4*U6 - 14472*U0*U5*U6 - 21072*U1*U5*U6 + 
  3288*U3*U5*U6 - 10371*U0^2*U7 - 5061*U0*U1*U7 + 10080*U1^2*U7 - 
  15378*U0*U2*U7 + 618*U1*U2*U7 - 12198*U0*U3*U7 + 18054*U1*U3*U7 + 
  6576*U2*U3*U7 - 78*U0^2*U8 + 28662*U0*U1*U8 + 15312*U1^2*U8 - 
  3288*U0*U2*U8 + 26304*U1*U2*U8 - 8880*U0*U3*U8 + 9192*U1*U3*U8 - 
  8502*U0^2*U9 - 131826*U0*U1*U9 + 164496*U1^2*U9 - 21672*U0*U2*U9 + 
  1488*U1*U2*U9 - 13152*U2^2*U9 + 3816*U0*U3*U9 + 26184*U1*U3*U9, 
 15660*U0*U4^2 - 18288*U1*U4^2 + 1464*U0*U4*U5 + 17784*U1*U4*U5 - 
  1350*U0*U5^2 - 332*U1*U5^2 + 548*U3*U5^2 + 35856*U0*U4*U6 + 576*U1*U4*U6 - 
  7728*U0*U5*U6 + 24384*U1*U5*U6 - 5367*U0^2*U7 - 17430*U0*U1*U7 - 
  18480*U1^2*U7 - 10626*U0*U2*U7 - 996*U1*U2*U7 - 6132*U0*U3*U7 - 
  16248*U1*U3*U7 + 3288*U3^2*U7 + 186*U0^2*U8 + 60132*U0*U1*U8 + 
  32208*U1^2*U8 - 6576*U1*U2*U8 - 5508*U0*U3*U8 - 960*U1*U3*U8 - 
  4386*U0^2*U9 - 89232*U0*U1*U9 - 168960*U1^2*U9 - 6240*U0*U2*U9 + 
  50976*U1*U2*U9 + 3288*U2^2*U9 + 1776*U0*U3*U9 + 13920*U1*U3*U9, 
 -111636*U0*U4^2 - 90648*U1*U4^2 - 11472*U0*U4*U5 + 52176*U1*U4*U5 + 
  11778*U0*U5^2 + 2788*U1*U5^2 + 720*U0*U4*U6 + 228096*U1*U4*U6 + 
  39456*U3*U4*U6 + 50208*U0*U5*U6 + 94560*U1*U5*U6 + 65025*U0^2*U7 + 
  17778*U0*U1*U7 + 33888*U1^2*U7 + 68214*U0*U2*U7 + 8364*U1*U2*U7 + 
  17502*U0*U3*U7 - 50556*U1*U3*U7 - 26304*U2*U3*U7 - 10230*U0^2*U8 - 
  201948*U0*U1*U8 + 10080*U1^2*U8 - 105216*U1*U2*U8 + 25104*U0*U3*U8 - 
  18480*U1*U3*U8 + 40662*U0^2*U9 + 703188*U0*U1*U9 - 306432*U1^2*U9 + 
  96600*U0*U2*U9 + 11328*U1*U2*U9 + 52608*U2^2*U9 - 8904*U0*U3*U9 - 
  110160*U1*U3*U9 + 19728*U2*U3*U9 - 13152*U3^2*U9, 
 -30852*U0*U4^2 + 117828*U1*U4^2 - 2820*U0*U4*U5 + 12648*U1*U4*U5 + 
  3288*U3*U4*U5 + 4332*U0*U5^2 - 1862*U1*U5^2 - 20232*U0*U4*U6 + 
  167472*U1*U4*U6 + 24696*U0*U5*U6 - 19008*U1*U5*U6 + 10584*U0^2*U7 + 
  42489*U0*U1*U7 - 25128*U1^2*U7 + 22860*U0*U2*U7 - 5586*U1*U2*U7 + 
  15450*U0*U3*U7 - 7470*U1*U3*U7 - 4932*U2*U3*U7 - 3288*U3^2*U7 - 
  648*U0^2*U8 - 87174*U0*U1*U8 - 93456*U1^2*U8 - 19728*U1*U2*U8 + 
  12348*U0*U3*U8 - 9504*U1*U3*U8 + 9102*U0^2*U9 + 138354*U0*U1*U9 - 
  160224*U1^2*U9 + 21156*U0*U2*U9 - 73368*U1*U2*U9 + 9864*U2^2*U9 - 
  3960*U0*U3*U9 - 16728*U1*U3*U9, 9900*U0*U4^2 + 7326*U1*U4^2 + 
  2466*U3*U4^2 + 1842*U0*U4*U5 - 6150*U1*U4*U5 - 1392*U0*U5^2 - 230*U1*U5^2 - 
  5904*U0*U4*U6 - 27648*U1*U4*U6 - 4980*U0*U5*U6 - 9768*U1*U5*U6 - 
  7125*U0^2*U7 - 3063*U0*U1*U7 - 2364*U1^2*U7 - 7464*U0*U2*U7 - 
  690*U1*U2*U7 - 4023*U0*U3*U7 + 5991*U1*U3*U7 + 2877*U2*U3*U7 + 
  411*U3^2*U7 + 1686*U0^2*U8 + 25710*U0*U1*U8 + 1020*U1^2*U8 + 
  11508*U1*U2*U8 - 2490*U0*U3*U8 + 1692*U1*U3*U8 - 4464*U0^2*U9 - 
  79551*U0*U1*U9 + 41328*U1^2*U9 - 10398*U0*U2*U9 - 576*U1*U2*U9 - 
  5754*U2^2*U9 + 759*U0*U3*U9 + 14100*U1*U3*U9 - 3288*U2*U3*U9 + 
  1644*U3^2*U9, -355788*U0*U4^2 + 303336*U1*U4^2 - 24312*U0*U4*U5 + 
  22704*U1*U4*U5 + 30010*U0*U5^2 - 1244*U1*U5^2 - 381024*U0*U4*U6 + 
  717120*U1*U4*U6 + 145584*U0*U5*U6 - 62496*U1*U5*U6 + 118113*U0^2*U7 + 
  199002*U0*U1*U7 + 41280*U1^2*U7 + 168942*U0*U2*U7 - 3732*U1*U2*U7 + 
  95754*U0*U3*U7 + 20388*U1*U3*U7 - 39456*U2*U3*U7 + 2490*U0^2*U8 - 
  740364*U0*U1*U8 - 415776*U1^2*U8 + 39456*U0*U2*U8 - 157824*U1*U2*U8 + 
  112248*U0*U3*U8 - 31248*U1*U3*U8 + 19728*U3^2*U8 + 90570*U0^2*U9 + 
  1467204*U0*U1*U9 - 159936*U1^2*U9 + 204960*U0*U2*U9 - 440448*U1*U2*U9 + 
  78912*U2^2*U9 - 31272*U0*U3*U9 + 2640*U1*U3*U9, 
 31932*U0*U4^2 - 167328*U1*U4^2 + 2184*U0*U4*U5 + 52944*U1*U4*U5 + 
  214*U0*U5^2 + 328*U1*U5^2 + 188352*U0*U4*U6 + 19872*U1*U4*U6 - 
  16272*U0*U5*U6 + 91584*U1*U5*U6 + 118368*U2*U6^2 - 34041*U0^2*U7 - 
  178548*U0*U1*U7 - 49008*U1^2*U7 + 30234*U0*U2*U7 + 984*U1*U2*U7 + 
  24150*U0*U3*U7 - 78864*U1*U3*U7 - 8778*U0^2*U8 - 69720*U0*U1*U8 + 
  101760*U1^2*U8 + 19728*U2^2*U8 - 8136*U0*U3*U8 - 52848*U1*U3*U8 - 
  3282*U0^2*U9 - 69312*U0*U1*U9 - 528864*U1^2*U9 - 7584*U0*U2*U9 + 
  193584*U1*U2*U9 + 19728*U2^2*U9 - 2040*U0*U3*U9 - 118176*U1*U3*U9 + 
  19728*U2*U3*U9, -51282*U0*U4^2 + 190692*U1*U4^2 + 1950*U0*U4*U5 + 
  27060*U1*U4*U5 + 2980*U0*U5^2 - 2276*U1*U5^2 - 28404*U0*U4*U6 + 
  399816*U1*U4*U6 + 30564*U0*U5*U6 + 8784*U1*U5*U6 + 9864*U2*U5*U6 + 
  17385*U0^2*U7 - 15738*U0*U1*U7 - 54372*U1^2*U7 + 13872*U0*U2*U7 - 
  6828*U1*U2*U7 + 17247*U0*U3*U7 - 8934*U1*U3*U7 + 6342*U0^2*U8 + 
  68196*U0*U1*U8 - 80112*U1^2*U8 + 4932*U0*U2*U8 + 19728*U1*U2*U8 + 
  15282*U0*U3*U8 - 30132*U1*U3*U8 + 4932*U2*U3*U8 + 13539*U0^2*U9 + 
  196350*U0*U1*U9 - 210120*U1^2*U9 + 34446*U0*U2*U9 - 24756*U1*U2*U9 + 
  19728*U2^2*U9 - 4992*U0*U3*U9 - 6144*U1*U3*U9, 
 120276*U0*U4^2 - 487872*U1*U4^2 - 192*U0*U4*U5 - 105504*U1*U4*U5 - 
  9386*U0*U5^2 + 10992*U1*U5^2 + 2192*U2*U5^2 + 81648*U0*U4*U6 - 
  1110528*U1*U4*U6 - 74880*U0*U5*U6 - 33408*U1*U5*U6 - 40605*U0^2*U7 + 
  130176*U0*U1*U7 + 237408*U1^2*U7 - 57750*U0*U2*U7 + 59280*U1*U2*U7 + 
  6576*U2^2*U7 - 42654*U0*U3*U7 + 90144*U1*U3*U7 + 13152*U2*U3*U7 - 
  9282*U0^2*U8 + 3024*U0*U1*U8 + 269760*U1^2*U8 - 6576*U0*U2*U8 + 
  26304*U1*U2*U8 - 37440*U0*U3*U8 + 114816*U1*U3*U8 - 33558*U0^2*U9 - 
  476832*U0*U1*U9 + 1216128*U1^2*U9 - 80088*U0*U2*U9 + 200448*U1*U2*U9 - 
  39456*U2^2*U9 + 13512*U0*U3*U9 + 44928*U1*U3*U9, 
 15696*U0*U4^2 + 239796*U1*U4^2 - 9024*U0*U4*U5 - 7008*U1*U4*U5 + 
  272*U0*U5^2 - 10090*U1*U5^2 - 68688*U0*U4*U6 + 168912*U1*U4*U6 + 
  59184*U2*U4*U6 - 7776*U0*U5*U6 - 109296*U1*U5*U6 + 15456*U0^2*U7 + 
  102075*U0*U1*U7 - 114072*U1^2*U7 - 18912*U0*U2*U7 - 30270*U1*U2*U7 - 
  26184*U0*U3*U7 - 13566*U1*U3*U7 - 4704*U0^2*U8 - 148098*U0*U1*U8 - 
  252960*U1^2*U8 - 39456*U1*U2*U8 - 3888*U0*U3*U8 - 5328*U1*U3*U8 - 
  6384*U0^2*U9 - 150486*U0*U1*U9 - 516864*U1^2*U9 - 5952*U0*U2*U9 - 
  195816*U1*U2*U9 + 3768*U0*U3*U9 + 103560*U1*U3*U9 - 19728*U2*U3*U9, 
 -14508*U0*U4^2 - 442368*U1*U4^2 - 11568*U0*U4*U5 - 65664*U1*U4*U5 + 
  13152*U2*U4*U5 + 3934*U0*U5^2 + 7296*U1*U5^2 - 27504*U0*U4*U6 - 
  918720*U1*U4*U6 + 12768*U0*U5*U6 - 15168*U1*U5*U6 + 4239*U0^2*U7 + 
  169704*U0*U1*U7 + 153216*U1^2*U7 + 18378*U0*U2*U7 + 8736*U1*U2*U7 + 
  13026*U0*U3*U7 + 35712*U1*U3*U7 - 13152*U2*U3*U7 - 5418*U0^2*U8 - 
  132192*U0*U1*U8 + 190656*U1^2*U8 + 6384*U0*U3*U8 + 71328*U1*U3*U8 + 
  2922*U0^2*U9 + 94368*U0*U1*U9 + 638016*U1^2*U9 + 5592*U0*U2*U9 - 
  27360*U1*U2*U9 - 504*U0*U3*U9 + 11328*U1*U3*U9, 
 48276*U0*U4^2 - 188064*U1*U4^2 + 39456*U2*U4^2 + 11520*U0*U4*U5 + 
  11232*U1*U4*U5 - 4842*U0*U5^2 + 7520*U1*U5^2 + 210672*U0*U4*U6 - 
  91008*U1*U4*U6 - 31488*U0*U5*U6 + 92928*U1*U5*U6 - 40797*U0^2*U7 - 
  124680*U0*U1*U7 + 79008*U1^2*U7 - 27678*U0*U2*U7 + 22560*U1*U2*U7 + 
  13506*U0*U3*U7 + 2544*U1*U3*U7 + 6576*U2*U3*U7 - 1218*U0^2*U8 + 
  162816*U0*U1*U8 + 211392*U1^2*U8 + 26304*U1*U2*U8 - 15744*U0*U3*U8 - 
  6144*U1*U3*U8 - 9462*U0^2*U9 - 145680*U0*U1*U9 + 339072*U1^2*U9 - 
  31368*U0*U2*U9 + 205248*U1*U2*U9 - 13152*U2^2*U9 + 1416*U0*U3*U9 - 
  95040*U1*U3*U9 + 26304*U2*U3*U9, 
 U1*(-330*U4^2 - 34*U4*U5 + 19*U5^2 - 132*U4*U6 + 166*U5*U6 + 822*U6^2 + 
   169*U0*U7 + 262*U1*U7 + 57*U2*U7 + 93*U3*U7 + 26*U0*U8 + 428*U1*U8 + 
   137*U2*U8 + 83*U3*U8 + 94*U0*U9 + 1456*U1*U9 + 237*U2*U9 - 39*U3*U9), 
 U0*(-330*U4^2 - 34*U4*U5 + 19*U5^2 - 132*U4*U6 + 166*U5*U6 + 822*U6^2 + 
   169*U0*U7 + 262*U1*U7 + 57*U2*U7 + 93*U3*U7 + 26*U0*U8 + 428*U1*U8 + 
   137*U2*U8 + 83*U3*U8 + 94*U0*U9 + 1456*U1*U9 + 237*U2*U9 - 39*U3*U9)];

Rels0:=[U0, -8*U1^2 - 2*U1*U2 + 2*U2^2 - 2*U1*U3 + 3*U4*U9 + 6*U6*U9,
 16*U1^2 + 4*U2^2 - 4*U3^2 + 3*U6*U7, 20*U1^2 + 12*U1*U2 + 8*U1*U3 + 2*U3^2 +
  U5*U9, -4*U1^2 - 8*U1*U2 + 6*U2^2 - 4*U1*U3 + U5*U8,
 4*U1^2 + 2*U1*U2 - 2*U2^2 - 2*U1*U3 + 2*U3^2 + 3*U4*U8, -2*U1^2 + U2*U3,
 -6*U1*U4 - 6*U3*U4 - U3*U5 + 12*U1*U6 - 12*U2*U6 + 6*U8*U9,
 -36*U1*U4 - 12*U3*U4 - 4*U1*U5 - 2*U2*U5 - 4*U3*U5 + 24*U1*U6 + 3*U7*U9,
 36*U1*U4 + 2*U2*U5 + 4*U3*U5 - 24*U1*U6 - 24*U2*U6 + 3*U7*U8,
 6*U1*U4 + 6*U3*U4 + U3*U5 + 12*U3*U6, 6*U1*U4 + 3*U2*U4 + U1*U5 + 12*U1*U6,
 18*U6^2 - 2*U1*U8 + 3*U2*U8 - 6*U1*U9 + 4*U2*U9 + 3*U3*U9,
 U5*U6 + 2*U1*U8 + 2*U1*U9 + 2*U2*U9, U5^2 + 12*U1*U7 + 3*U2*U7 + 6*U3*U7 -
  16*U1*U8 + 48*U1*U9 - 4*U2*U9, 9*U4*U6 + 4*U1*U8 + 6*U1*U9 - 5*U2*U9 -
  3*U3*U9, 3*U4*U5 - 3*U1*U7 - 3*U3*U7 - 8*U1*U8 - 36*U1*U9 + 4*U2*U9,
18*U4^2 + 3*U3*U7 - 16*U1*U8 + 8*U2*U9 + 12*U3*U9,
 2*U1*U8 + U3*U8 + 2*U1*U9 - U2*U9
];

I:=Ideal(Rels);

Irun:=I;

i0:=1;
i1:=2;
i2:=4;
i3:=31;
i4:=32;
i5:=40;
i6:=63;
jm:=JacobianMatrix([Rels[i0],Rels[i1],Rels[i2],Rels[i3],Rels[i4],Rels[i5],Rels[i6]]);
ranm:=Minors(jm,7);
Irun:=Irun+Ideal(ranm);
HilbertPolynomial(Irun);

i0:=1;
i1:=3;
i2:=6;
i3:=31;
i4:=32;
i5:=35;
i6:=68;
jm:=JacobianMatrix([Rels[i0],Rels[i1],Rels[i2],Rels[i3],Rels[i4],Rels[i5],Rels[i6]]);
ranm:=Minors(jm,7);
Irun:=Irun+Ideal(ranm);
HilbertPolynomial(Irun);


i0:=1;
i1:=7;
i2:=8;
i3:=31;
i4:=39;
i5:=45;
i6:=62;
jm:=JacobianMatrix([Rels[i0],Rels[i1],Rels[i2],Rels[i3],Rels[i4],Rels[i5],Rels[i6]]);
ranm:=Minors(jm,7);
Irun:=Irun+Ideal(ranm);
HilbertPolynomial(Irun);

i0:=1;
i1:=2;
i2:=3;
i3:=4;
i4:=31;
i5:=32;
i6:=59;
jm:=JacobianMatrix([Rels[i0],Rels[i1],Rels[i2],Rels[i3],Rels[i4],Rels[i5],Rels[i6]]);
ranm:=Minors(jm,7);
Irun:=Irun+Ideal(ranm);
HilbertPolynomial(Irun);


